Three-Reggeon exchange in $\mathcal{N}=4$ SYM to leading logarithmic accuracy

We study eight-point amplitudes in the planar $\mathcal{N}=4$ Super Yang-Mills theory in multi-Regge kinematics in the Mandelstam region that receives contributions from both two- and three-Reggeon exchange. We use an effective field theory approach to compute the leading contribution from three-Reggeon exchange, and we explicitly evaluate the relevant diagrams up to four loops. We also propose a compact Fourier-Mellin representation for the contribution from two-Reggeon exchange in this region which involves the same ingredients as in other Mandelstam regions and can in principle be evaluated to any desired order in perturbation theory. To validate our proposal, we show that we can reproduce the multi-Regge limit of the known results for octagons up to three loops. We then combine the contributions from two- and three-Reggeon exchange to obtain novel results for octagons in MRK up to next-to-leading-logarithmic accuracy at four loops for the maximally helicity violating (MHV) configuration, and up to three loops for non-MHV contributions. We also discuss how our result can be extended to more particles, and we present the contribution from three-Reggeon exchange for three-loop MHV amplitudes with an arbitrary number of legs. In the appendices, we provide details on how to perform the analytic continuation and take the multi-Regge limit of the three-loop octagon, and explain how our results are connected to previous results in the literature.

==> anc/MHV3Reggeon.m <==
(***************************************************************************)
(*                                                                         *)
(*   Ancillary file to "Three-Reggeon Exchange in N=4 SYM at Leading       *)
(*   Logarithmic Accuracy" by Claude Duhr, Zhenjie Li, and Chi Zhang.      *)
(*                                                                         *)
(*   This file contains the three-Reggeon-exchange contributions to        *)
(*   the four-loop MHV amplitudes at LLA, labeled as                       *)
(*                                                                         *)
(*     Reggeon3Exchange[4, {i1, i2, i3}, {+1, +1, +1, +1}].                *)
(*                                                                         *)
(*   Here, i1, i2, and i3 denote the powers of log(tau1), log(tau2),       *)
(*   and log(tau3), respectively, in the expansion, and satisfy            *)
(*   i1 + i2 + i3 = L-2.                                                   *)
(*                                                                         *) 
(*   cG[{a1,...,an},z] is single-valued MPL; r[i]=rho_i.                   *)
(*                                                                         *) 
(*                                                                         *) 
(*   This file also contains the three-Reggeon-exchange contribution to    *)
(*   the three-loop MHV amplitudes at NLLA, labeld as   kappa4.            *)
(*                                                                         *)
(*   The result for kappa4 is extracted from the three-loop octagon, for   *)
(*   which only the symbol is known. It is therefore obtained by lifting   *)
(*   the symbol to function level and is determined only up to terms that  *)
(*   are invisible to the symbol, such as                                  *)
(*                                                                         *)
(*     Zeta[3] Log[f[r[1], r[2], r[3]]].                                   *)
(*                                                                         *)
(*                                                                         *)
(*                                                                         *)
(***************************************************************************)




Reggeon3Exchange[4,{2,0,0},{1,1,1,1}] = ( 1/2*cG[{0,1,0,r[3]}, 1]
- 1/2*cG[{0,1,1,r[3]}, 1]
+ 1*cG[{0,1,r[1],r[3]}, 1]
+ 1*cG[{0,1,r[1]}, 1]*cG[{0}, r[1]]
- 1*cG[{0,1,r[1]}, 1]*cG[{1}, r[3]]
+ 1*cG[{0,1,r[1]}, 1]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0,1,r[1]}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,1,r[3],r[1]}, 1]
- 1*cG[{0,1,r[3],r[3]}, 1]
- 1/2*cG[{0,1,r[3]}, 1]*cG[{0}, r[1]]
+ 1*cG[{0,1,r[3]}, 1]*cG[{1}, r[1]]
+ 1/2*cG[{0,1,r[3]}, 1]*cG[{1}, r[3]]
- 1/2*cG[{0,1,r[3]}, 1]*cG[{r[1]}, r[3]]
- 1*cG[{0,1,r[3]}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,r[1],1,r[3]}, 1]
+ 1*cG[{0,r[1],1}, 1]*cG[{0}, r[1]]
- 1*cG[{0,r[1],1}, 1]*cG[{1}, r[3]]
+ 1*cG[{0,r[1],1}, 1]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0,r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,r[1],r[3],1}, 1]
+ 1/2*cG[{0,r[1],r[3]}, 1]*cG[{0}, r[1]]
- 1/2*cG[{0,r[1],r[3]}, 1]*cG[{1}, r[1]]
- 1/2*cG[{0,r[1],r[3]}, 1]*cG[{1}, r[3]]
- 1/4*cG[{0,r[1],r[3]}, r[1]]*cG[{0}, r[1]]
- 1/4*cG[{0,r[1],r[3]}, r[1]]*cG[{1}, r[1]]
+ 1/4*cG[{0,r[1],r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{0}, r[1]]*cG[{0}, r[1]]
- 1/2*cG[{0,r[1]}, 1]*cG[{0}, r[1]]*cG[{1}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{0}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{0}, r[1]]*cG[{r[1]}, r[3]]
- 1/2*cG[{0,r[1]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1/2*cG[{0,r[1]}, 1]*cG[{1,r[3]}, r[1]]
+ 1*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
- 1/2*cG[{0,r[1]}, 1]*cG[{r[3],1}, r[1]]
+ 1/4*cG[{0,r[1]}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[1]]
- 1/4*cG[{0,r[1]}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[3]]
+ 1/4*cG[{0,r[1]}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]
- 1/4*cG[{0,r[1]}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0,r[1]}, r[1]]*cG[{0}, r[1]]*cG[{r[1]}, r[3]]
- 1/4*cG[{0,r[1]}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1/4*cG[{0,r[1]}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{0,r[1]}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
- 1/4*cG[{0,r[1]}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0,r[3],0,1}, 1]
+ 1/2*cG[{0,r[3],0}, 1]*cG[{1}, r[1]]
- 1/2*cG[{0,r[3],1,1}, 1]
+ 1*cG[{0,r[3],1,r[1]}, 1]
- 1*cG[{0,r[3],1,r[3]}, 1]
- 1/2*cG[{0,r[3],1}, 1]*cG[{0}, r[1]]
+ 1/2*cG[{0,r[3],1}, 1]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3],1}, 1]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3],1}, 1]*cG[{r[1]}, r[3]]
- 2*cG[{0,r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,r[3],r[1],1}, 1]
+ 1/2*cG[{0,r[3],r[1]}, 1]*cG[{0}, r[1]]
- 1/2*cG[{0,r[3],r[1]}, 1]*cG[{1}, r[1]]
- 1/2*cG[{0,r[3],r[1]}, 1]*cG[{1}, r[3]]
- 1/4*cG[{0,r[3],r[1]}, r[1]]*cG[{0}, r[1]]
- 1/4*cG[{0,r[3],r[1]}, r[1]]*cG[{1}, r[1]]
+ 1/4*cG[{0,r[3],r[1]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0,r[3],r[3],1}, 1]
- 1/2*cG[{0,r[3],r[3]}, 1]*cG[{0}, r[1]]
+ 1/2*cG[{0,r[3],r[3]}, 1]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3],r[3]}, 1]*cG[{1}, r[3]]
- 1/4*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{0}, r[1]]
+ 3/4*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{r[1]}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{r[3]}, r[1]]
- 1*cG[{0,r[3]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1,0}, r[1]]
+ 3/2*cG[{0,r[3]}, 1]*cG[{1,1}, r[1]]
- 1*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1*cG[{0,r[3]}, 1]*cG[{r[3],1}, r[1]]
- 1/4*cG[{0,r[3]}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[1]]
+ 1/4*cG[{0,r[3]}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/4*cG[{0,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1,0}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1,1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1,r[1]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[1],0}, 1]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[1],1}, 1]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[1],r[1]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[1]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 3/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 7/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 3/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3],0}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1,0,r[1]}, r[1]]
+ 7/4*cG[{0}, r[1]]*cG[{1,0,r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1,0}, r[1]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{1,0}, r[1]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1,1,r[1]}, r[1]]
- 11/4*cG[{0}, r[1]]*cG[{1,1,r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1,1}, r[1]]*cG[{1}, r[1]]
+ 5/4*cG[{0}, r[1]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1,1}, r[1]]*cG[{r[1]}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1,r[1],r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[1]]
+ 3/4*cG[{0}, r[1]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1,r[1]}, r[1]]*cG[{r[1]}, r[3]]
- 3/2*cG[{0}, r[1]]*cG[{1,r[3],0}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[3],1}, r[1]]
+ 3/4*cG[{0}, r[1]]*cG[{1,r[3],r[1]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[3],r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 3/4*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1],0}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1],1}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[1]}, 1]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]*cG[{r[3]}, r[1]]
+ 5/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 5/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],1}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],0,1}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],0,r[3]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{r[1],0}, 1]*cG[{r[1]}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{r[1],1,r[1]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],1,r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[1],1}, 1]*cG[{r[1]}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[1],r[1],1}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[1],r[1],r[3]}, 1]
- 1/4*cG[{0}, r[1]]*cG[{r[1],r[1]}, 1]*cG[{r[1]}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{r[1],r[3],0}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],r[3],1}, 1]
- 1/4*cG[{0}, r[1]]*cG[{r[1],r[3],r[1]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],r[3],r[3]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[1]}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{r[1]}, r[3]]*cG[{r[3],0}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{r[3],0,1}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],0,r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[3],0,r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[3],0,r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[1]]
- 3/2*cG[{0}, r[1]]*cG[{r[3],1,0}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],1,1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],1,r[1]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{r[3],r[1],0}, 1]
- 1/4*cG[{0}, r[1]]*cG[{r[3],r[1],1}, 1]
- 1/4*cG[{0}, r[1]]*cG[{r[3],r[1],r[1]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[1],r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[3],r[3],0}, r[1]]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,0,1}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,0,r[1]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,0,r[3]}, r[1]]
- 1/4*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[1]]
+ 7/4*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{1,1,0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,1,1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,1,r[1]}, r[1]]
+ 3/2*cG[{0}, r[3]]*cG[{1,1,r[3]}, r[1]]
+ 1/4*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{r[1]}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[1],1}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[1],r[3]}, r[1]]
+ 3/4*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[1]]
- 5/4*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3],0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3],1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
- 1/3*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],1}, 1]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{r[3],0,1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{r[3],1,0}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{r[3],1,1}, r[1]]
- 1*cG[{1,0,0,r[3]}, r[1]]
+ 1/2*cG[{1,0,1,r[3]}, r[1]]
- 1/2*cG[{1,0,1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,0,r[1],r[3]}, r[1]]
- 1/2*cG[{1,0,r[1]}, r[1]]*cG[{r[1]}, r[3]]
- 1/2*cG[{1,0,r[3],0}, r[1]]
+ 1/2*cG[{1,0,r[3],r[1]}, r[1]]
- 5/4*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[1]]
+ 3/4*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{1,0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,0}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
- 3/4*cG[{1,0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1*cG[{1,0}, r[1]]*cG[{r[3],0}, 1]
+ 3/2*cG[{1,0}, r[1]]*cG[{r[3],1}, 1]
+ 1/2*cG[{1,1,0}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,1,1,r[3]}, r[1]]
- 1*cG[{1,1,1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,1,r[1],r[3]}, r[1]]
+ 1/2*cG[{1,1,r[1]}, r[1]]*cG[{r[1]}, r[3]]
+ 3/2*cG[{1,1,r[3],0}, r[1]]
- 1*cG[{1,1,r[3],r[1]}, r[1]]
+ 1*cG[{1,1,r[3],r[3]}, r[1]]
+ 5/4*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[1]]
- 3/4*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,1,r[3]}, r[1]]*cG[{r[1]}, r[3]]
+ 1/4*cG[{1,1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,1}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
- 1/4*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
- 1*cG[{1,1}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1*cG[{1,1}, r[1]]*cG[{r[3],1}, 1]
- 1/2*cG[{1,1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1,1}, r[1]]*cG[{r[3],r[3]}, 1]
+ 1/2*cG[{1,r[1],0,r[3]}, r[1]]
- 1/2*cG[{1,r[1],1,r[3]}, r[1]]
+ 1/2*cG[{1,r[1],1}, r[1]]*cG[{1}, r[3]]
+ 3/4*cG[{1,r[1],r[3]}, r[1]]*cG[{1}, r[1]]
- 3/4*cG[{1,r[1],r[3]}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[1]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{1,r[1]}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{1,r[1]}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{1,r[1]}, r[1]]*cG[{r[3],1}, 1]
+ 1/2*cG[{1,r[1]}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1,r[3],0,0}, r[1]]
+ 1/2*cG[{1,r[3],0,r[3]}, r[1]]
- 1/2*cG[{1,r[3],0}, r[1]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{1,r[3],1,0}, r[1]]
- 1/2*cG[{1,r[3],1,r[1]}, r[1]]
+ 1/2*cG[{1,r[3],1,r[3]}, r[1]]
+ 1/2*cG[{1,r[3],1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{1,r[3],1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[3],r[1],0}, r[1]]
+ 1/4*cG[{1,r[3],r[1]}, r[1]]*cG[{1}, r[1]]
- 1/4*cG[{1,r[3],r[1]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[3],r[3],0}, r[1]]
- 1/2*cG[{1,r[3],r[3]}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{1,r[3],r[3]}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
- 1/4*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/4*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
- 1*cG[{1,r[3]}, r[1]]*cG[{r[1],1}, 1]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{r[3],0}, 1]
- 1/6*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
- 1/12*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]*cG[{r[3]}, r[1]]
- 3/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[1]}, 1]
+ 3/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[1],0,r[3]}, 1]
- 1/4*cG[{1}, r[1]]*cG[{r[1],0}, 1]*cG[{r[1]}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{r[1],1,r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],1}, 1]*cG[{r[1]}, r[3]]
+ 1*cG[{1}, r[1]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],r[1],r[3]}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{r[1],r[1]}, 1]*cG[{r[1]}, r[3]]
- 1/4*cG[{1}, r[1]]*cG[{r[1],r[3],0}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[1],r[3],1}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{r[1],r[3],r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[1],r[3],r[3]}, 1]
- 1/4*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[1]}, r[3]]
+ 1/4*cG[{1}, r[1]]*cG[{r[1]}, r[3]]*cG[{r[3],0}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],0,0}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],0,0}, r[1]]
- 3/4*cG[{1}, r[1]]*cG[{r[3],0,1}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],0,r[1]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],1,0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1,1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1,1}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1,r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],1,r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{r[3],r[1],0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],0}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{r[3],r[1],1}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{r[3],r[1],r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[3],0}, r[1]]
+ 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
- 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[1]}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
- 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[1],0,1}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],0,r[3]}, 1]
- 1/4*cG[{1}, r[3]]*cG[{r[1],0}, 1]*cG[{r[1]}, r[3]]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],1,r[1]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],1,r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],r[1],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],r[1],r[3]}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{r[1],r[1]}, 1]*cG[{r[1]}, r[3]]
- 1/4*cG[{1}, r[3]]*cG[{r[1],r[3],0}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[3],1}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{r[1],r[3],r[1]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[3],r[3]}, 1]
- 1/4*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]*cG[{r[1]}, r[3]]
- 1/4*cG[{1}, r[3]]*cG[{r[1]}, r[3]]*cG[{r[3],0}, r[1]]
- 1/4*cG[{1}, r[3]]*cG[{r[3],0,1}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,1}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,r[1]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],0,r[3]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],0,r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],1,1}, r[1]]
- 1/4*cG[{1}, r[3]]*cG[{r[3],r[1],0}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{r[3],r[1],1}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{r[3],r[1],r[1]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],r[3]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],r[3],0}, r[1]]
+ 1*cG[{r[1],0,1,r[3]}, 1]
+ 1/2*cG[{r[1],0,1}, 1]*cG[{r[1]}, r[3]]
+ 1*cG[{r[1],0,r[3],1}, 1]
+ 1/2*cG[{r[1],1,1,r[3]}, 1]
- 1*cG[{r[1],1,r[1],r[3]}, 1]
- 1/2*cG[{r[1],1,r[1]}, 1]*cG[{r[1]}, r[3]]
- 1/2*cG[{r[1],1,r[3],r[1]}, 1]
+ 1*cG[{r[1],1,r[3],r[3]}, 1]
+ 1/2*cG[{r[1],1,r[3]}, 1]*cG[{r[1]}, r[3]]
+ 1/2*cG[{r[1],1}, 1]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{r[1],1}, 1]*cG[{r[1]}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{r[1],1}, 1]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{r[1],1}, 1]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{r[1],1}, 1]*cG[{r[3],r[1]}, r[1]]
+ 1*cG[{r[1],1}, 1]*cG[{r[3],r[3]}, r[1]]
- 1*cG[{r[1],r[1],1,r[3]}, 1]
- 1/2*cG[{r[1],r[1],1}, 1]*cG[{r[1]}, r[3]]
- 1*cG[{r[1],r[1],r[3],1}, 1]
+ 1/2*cG[{r[1],r[3],0,1}, 1]
+ 1/2*cG[{r[1],r[3],1,1}, 1]
- 1/2*cG[{r[1],r[3],1,r[1]}, 1]
+ 1*cG[{r[1],r[3],1,r[3]}, 1]
+ 1/2*cG[{r[1],r[3],1}, 1]*cG[{r[1]}, r[3]]
+ 1/2*cG[{r[1],r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{r[1],r[3],r[1],1}, 1]
+ 1*cG[{r[1],r[3],r[3],1}, 1]
- 1/2*cG[{r[1]}, r[3]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{r[3],0,1,0}, r[1]]
+ 1/2*cG[{r[3],0,1,1}, 1]
+ 1*cG[{r[3],0,1,r[1]}, 1]
- 1*cG[{r[3],0,1,r[3]}, 1]
+ 1/2*cG[{r[3],0,1,r[3]}, r[1]]
- 2*cG[{r[3],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[3],0,r[1],1}, 1]
- 1/2*cG[{r[3],0,r[3],1}, 1]
+ 1*cG[{r[3],0}, 1]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{r[3],0}, r[1]]*cG[{r[3],1}, 1]
+ 1*cG[{r[3],1,0,0}, r[1]]
+ 1/2*cG[{r[3],1,0,1}, 1]
- 1/2*cG[{r[3],1,0,r[3]}, 1]
+ 1*cG[{r[3],1,0,r[3]}, r[1]]
- 1/2*cG[{r[3],1,0}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{r[3],1,1,0}, r[1]]
- 1/2*cG[{r[3],1,1,r[1]}, r[1]]
- 1/2*cG[{r[3],1,1,r[3]}, r[1]]
- 1/2*cG[{r[3],1,r[1],0}, r[1]]
- 1/2*cG[{r[3],1,r[1],1}, 1]
+ 1/2*cG[{r[3],1,r[1],r[3]}, 1]
+ 1*cG[{r[3],1,r[3],0}, r[1]]
- 1/2*cG[{r[3],1}, 1]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{r[3],r[1],0,1}, 1]
- 1/2*cG[{r[3],r[1],1,0}, r[1]]
- 1/2*cG[{r[3],r[1],1,1}, 1]
- 1/2*cG[{r[3],r[1],1,r[1]}, 1]
+ 1*cG[{r[3],r[1],1,r[3]}, 1]
+ 1/2*cG[{r[3],r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{r[3],r[1],r[1],1}, 1]
+ 1/2*cG[{r[3],r[1],r[3],1}, 1]
+ 1*cG[{r[3],r[3],1,0}, r[1]]
- 1*Zeta[3]*cG[{r[3]}, r[1]]);

Reggeon3Exchange[4,{0,2,0},{1,1,1,1}] = ( 1/2*cG[{0,1,0,r[3]}, 1]
- 1/2*cG[{0,1,1,r[3]}, 1]
- 1/2*cG[{0,1,r[1]}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,1,r[1]}, 1]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0,1,r[2],r[3]}, 1]
+ 1/2*cG[{0,1,r[2]}, 1]*cG[{0}, r[2]]
- 1/2*cG[{0,1,r[2]}, 1]*cG[{1}, r[3]]
+ 1/2*cG[{0,1,r[2]}, 1]*cG[{r[2]}, r[3]]
+ 1*cG[{0,1,r[2]}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,1,r[3],r[2]}, 1]
- 1*cG[{0,1,r[3],r[3]}, 1]
- 1/2*cG[{0,1,r[3]}, 1]*cG[{0}, r[2]]
+ 1/2*cG[{0,1,r[3]}, 1]*cG[{1}, r[1]]
+ 1/2*cG[{0,1,r[3]}, 1]*cG[{1}, r[2]]
+ 1/2*cG[{0,1,r[3]}, 1]*cG[{1}, r[3]]
+ 1/2*cG[{0,1,r[3]}, 1]*cG[{r[2]}, r[1]]
- 1/2*cG[{0,1,r[3]}, 1]*cG[{r[2]}, r[3]]
- 1*cG[{0,1,r[3]}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0,r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[1],1}, 1]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1/2*cG[{0,r[1]}, 1]*cG[{0}, r[3]]*cG[{1}, r[2]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{1,r[3]}, r[1]]
- 1/2*cG[{0,r[1]}, 1]*cG[{1,r[3]}, r[2]]
- 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[2]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[2]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{r[3],1}, r[1]]
- 1/2*cG[{0,r[1]}, 1]*cG[{r[3],1}, r[2]]
+ 1/2*cG[{0,r[2],1,r[3]}, 1]
+ 1/2*cG[{0,r[2],1}, 1]*cG[{0}, r[2]]
- 1/2*cG[{0,r[2],1}, 1]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[2],1}, 1]*cG[{r[2]}, r[3]]
+ 1*cG[{0,r[2],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[2],r[3],1}, 1]
+ 1/2*cG[{0,r[2],r[3]}, 1]*cG[{0}, r[1]]
- 1/2*cG[{0,r[2],r[3]}, 1]*cG[{1}, r[1]]
- 1/2*cG[{0,r[2],r[3]}, 1]*cG[{1}, r[3]]
- 1/4*cG[{0,r[2],r[3]}, r[2]]*cG[{0}, r[1]]
+ 1/4*cG[{0,r[2],r[3]}, r[2]]*cG[{1}, r[1]]
+ 1/4*cG[{0,r[2],r[3]}, r[2]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[1]]*cG[{0}, r[2]]
- 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[2]]*cG[{1}, r[1]]
- 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1*cG[{0,r[2]}, 1]*cG[{1,r[3]}, r[1]]
+ 1*cG[{0,r[2]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[2]}, 1]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
+ 1*cG[{0,r[2]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[2]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[2]}, 1]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 1*cG[{0,r[2]}, 1]*cG[{r[3],1}, r[1]]
+ 1/4*cG[{0,r[2]}, r[2]]*cG[{0}, r[1]]*cG[{0}, r[2]]
- 1/4*cG[{0,r[2]}, r[2]]*cG[{0}, r[1]]*cG[{0}, r[3]]
+ 1/4*cG[{0,r[2]}, r[2]]*cG[{0}, r[1]]*cG[{r[2]}, r[3]]
- 1/4*cG[{0,r[2]}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]
- 1/4*cG[{0,r[2]}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[3]]
+ 1/4*cG[{0,r[2]}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1/4*cG[{0,r[2]}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[3]]
- 1/4*cG[{0,r[2]}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
- 1/4*cG[{0,r[2]}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0,r[3],0,1}, 1]
+ 1/2*cG[{0,r[3],0}, 1]*cG[{1}, r[2]]
- 1/2*cG[{0,r[3],1,1}, 1]
+ 1/2*cG[{0,r[3],1,r[2]}, 1]
- 1*cG[{0,r[3],1,r[3]}, 1]
- 1/2*cG[{0,r[3],1}, 1]*cG[{0}, r[2]]
+ 1/2*cG[{0,r[3],1}, 1]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3],1}, 1]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[3],1}, 1]*cG[{r[2]}, r[1]]
- 1/2*cG[{0,r[3],1}, 1]*cG[{r[2]}, r[3]]
- 2*cG[{0,r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[3],r[2],1}, 1]
+ 1/2*cG[{0,r[3],r[2]}, 1]*cG[{0}, r[1]]
- 1/2*cG[{0,r[3],r[2]}, 1]*cG[{1}, r[1]]
- 1/2*cG[{0,r[3],r[2]}, 1]*cG[{1}, r[3]]
- 1/4*cG[{0,r[3],r[2]}, r[2]]*cG[{0}, r[1]]
+ 1/4*cG[{0,r[3],r[2]}, r[2]]*cG[{1}, r[1]]
+ 1/4*cG[{0,r[3],r[2]}, r[2]]*cG[{1}, r[3]]
- 1*cG[{0,r[3],r[3],1}, 1]
- 1/2*cG[{0,r[3],r[3]}, 1]*cG[{0}, r[1]]
+ 1/2*cG[{0,r[3],r[3]}, 1]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3],r[3]}, 1]*cG[{1}, r[3]]
- 1/4*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{0}, r[2]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[2]]
+ 1/4*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{r[3]}, r[2]]
+ 1/4*cG[{0,r[3]}, 1]*cG[{0}, r[2]]*cG[{1}, r[1]]
+ 1/4*cG[{0,r[3]}, 1]*cG[{0}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[3]]*cG[{1}, r[2]]
+ 1*cG[{0,r[3]}, 1]*cG[{1,0}, r[1]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1,0}, r[2]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1,1}, r[1]]
+ 1*cG[{0,r[3]}, 1]*cG[{1,1}, r[2]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1,r[2]}, r[1]]
- 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
- 1*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[2]]
- 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[2]]*cG[{1}, r[2]]
- 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0,r[3]}, 1]*cG[{r[2],1}, r[1]]
+ 1*cG[{0,r[3]}, 1]*cG[{r[3],1}, r[1]]
- 1/4*cG[{0,r[3]}, r[2]]*cG[{0}, r[1]]*cG[{0}, r[2]]
+ 1/4*cG[{0,r[3]}, r[2]]*cG[{0}, r[1]]*cG[{1}, r[2]]
+ 1/4*cG[{0,r[3]}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]
+ 1/4*cG[{0,r[3]}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[3]]
- 1/4*cG[{0,r[3]}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[2]]
- 1/4*cG[{0,r[3]}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[2],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{0}, r[2]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[2]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{r[1]}, r[2]]
+ 3/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{r[2]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{r[2]}, r[3]]
- 3/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1,r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1,r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
- 3/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{r[1]}, r[2]]
- 3/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{r[2]}, r[3]]
+ 3/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[1],r[2]}, 1]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[1],r[2]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[1],r[3]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[1],r[3]}, r[2]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[1]}, r[2]]*cG[{r[2]}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2],0}, 1]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2],r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2],r[1]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2],r[2]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2],r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2],r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[1]]
+ 3/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3],0}, r[2]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3],r[1]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3],r[1]}, r[2]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3],r[2]}, 1]
- 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3],r[2]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3],r[3]}, r[1]]
+ 3/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,0}, r[2]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[2]]
- 3/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[1],r[2]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[2],r[1]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[2],r[2]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3],0}, r[2]]
- 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3],r[1]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3],r[1]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3],r[2]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1,0,r[3]}, r[1]]
+ 3/4*cG[{0}, r[1]]*cG[{1,0,r[3]}, r[2]]
- 3/2*cG[{0}, r[1]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1,0}, r[2]]*cG[{1}, r[3]]
+ 5/4*cG[{0}, r[1]]*cG[{1,1,r[3]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1,1,r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1,r[1],r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{1,r[1]}, r[2]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1,r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[3],0}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[3],0}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[3],1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[3],r[1]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1,r[3],r[2]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[3],r[3]}, r[1]]
- 5/4*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[2]]
+ 5/4*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[2]]*cG[{1}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[2]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[3]]
+ 3/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
- 3/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 3/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
- 5/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, r[1]]
+ 2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, r[2]]
- 3/4*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[3]}, r[2]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[1]}, r[2]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[2],r[3]}, r[1]]
- 3/4*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, r[2]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, 1]
- 1*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2],0}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2],r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2],r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[2]]
- 3/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{r[1],r[2],r[3]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{r[1],r[2],r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{r[1],r[2]}, 1]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],r[2]}, 1]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{r[1],r[2]}, r[2]]*cG[{r[2]}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{r[1],r[3],r[2]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{r[1],r[3],r[2]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],r[3],r[3]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[2]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[2]}, r[3]]
- 1*cG[{0}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{r[1]}, r[2]]*cG[{r[2],r[3]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{r[1]}, r[2]]*cG[{r[3],r[2]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[2],0,r[3]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{r[2],0}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{r[2],r[1],r[3]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[2],r[1],r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{r[2],r[1]}, 1]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{r[2],r[1]}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[2],r[1]}, r[1]]*cG[{r[2]}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{r[2],r[2],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[2],r[2]}, 1]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{r[2],r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{r[2],r[3],0}, 1]
- 1/4*cG[{0}, r[1]]*cG[{r[2],r[3],r[1]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[2],r[3],r[1]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{r[2],r[3],r[2]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[2],r[3]}, 1]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[2],r[3]}, 1]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{r[2],r[3]}, r[1]]*cG[{r[2]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[2]}, 1]
- 1/4*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],0}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],r[1]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],r[1]}, r[2]]
- 1/4*cG[{0}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],r[2]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{r[3],0,1}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],0,r[2]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[3],0,r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[3],0,r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],1,0}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],1,0}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],1,1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],1,r[1]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[2]]
- 1/4*cG[{0}, r[1]]*cG[{r[3],r[1],1}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[3],r[1],r[2]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[1],r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[1],r[3]}, 1]
- 1*cG[{0}, r[1]]*cG[{r[3],r[1],r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[1],r[3]}, r[2]]
- 1*cG[{0}, r[1]]*cG[{r[3],r[1]}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[1]}, 1]*cG[{r[3]}, r[2]]
+ 1/4*cG[{0}, r[1]]*cG[{r[3],r[2],0}, 1]
- 1/4*cG[{0}, r[1]]*cG[{r[3],r[2],r[1]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[2],r[1]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],r[2],r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[2],r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[2]}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],r[3],0}, r[2]]
- 1*cG[{0}, r[1]]*cG[{r[3],r[3],r[1]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[3],r[1]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[3],r[2]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1,1}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[1]}, r[2]]
- 3/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
+ 3/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]
- 3/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
+ 3/4*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 3/2*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
+ 1*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]
+ 3/4*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 3/4*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1*cG[{0}, r[2]]*cG[{1,0,r[3]}, r[1]]
+ 1/2*cG[{0}, r[2]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[2]]*cG[{1,1,r[2]}, r[1]]
- 3*cG[{0}, r[2]]*cG[{1,1,r[3]}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{1,1}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{0}, r[2]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[2]]*cG[{1,1}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[2]]*cG[{1,r[2],0}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]
- 2*cG[{0}, r[2]]*cG[{1,r[3],0}, r[1]]
+ 3/2*cG[{0}, r[2]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 3/2*cG[{0}, r[2]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
- 3/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[1]}, r[2]]
+ 3/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[3]]
- 3/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
+ 1*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[1],r[2]}, 1]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[1],r[2]}, r[2]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, r[2]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[1]}, r[2]]*cG[{r[2]}, r[3]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2],0}, 1]
- 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2],0}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2],r[1]}, 1]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2],r[1]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2],r[2]}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, 1]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[1]]
- 3/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],0}, r[2]]
- 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[2]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, 1]
+ 1*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, r[1]]
- 1*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]
+ 3/4*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 3/2*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, r[2]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, r[2]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]*cG[{r[2]}, r[3]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2],0}, 1]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2],r[1]}, 1]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2],r[1]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2],r[2]}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2],r[3]}, 1]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2],r[3]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[1]]
- 3/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3],0}, r[2]]
- 1*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[2]]
+ 1/4*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, 1]
+ 1*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, r[1]]
- 1*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{r[1],1,r[2]}, 1]
+ 1/2*cG[{0}, r[2]]*cG[{r[1],1,r[3]}, 1]
+ 1/2*cG[{0}, r[2]]*cG[{r[1],1}, 1]*cG[{r[2]}, r[1]]
- 1*cG[{0}, r[2]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{r[1],r[2],1}, 1]
+ 1/2*cG[{0}, r[2]]*cG[{r[1],r[3],1}, 1]
+ 1/2*cG[{0}, r[2]]*cG[{r[2],1,0}, r[1]]
- 2*cG[{0}, r[2]]*cG[{r[3],1,0}, r[1]]
- 1*cG[{0}, r[2]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,0}, r[2]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[2]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,0,1}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1,0,r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,0,r[3]}, r[2]]
- 1*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[3]]*cG[{1,0}, r[2]]*cG[{1}, r[1]]
+ 3/4*cG[{0}, r[3]]*cG[{1,0}, r[2]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1,0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,1,0}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1,1,1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,1,r[1]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,1,r[1]}, r[2]]
- 1*cG[{0}, r[3]]*cG[{1,1,r[2]}, r[1]]
+ 3/2*cG[{0}, r[3]]*cG[{1,1,r[3]}, r[1]]
- 1/4*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[1]]
+ 3/2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[2]]
- 1/4*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{r[2]}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1}, r[2]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,1}, r[2]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[1],1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[1],1}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[1],r[3]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[1],r[3]}, r[2]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[3]]*cG[{1,r[1]}, r[2]]*cG[{1}, r[1]]
- 3/4*cG[{0}, r[3]]*cG[{1,r[1]}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[2],0}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[2],1}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[2],r[3]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3],0}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[3],0}, r[2]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3],1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,r[3],r[1]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3],r[1]}, r[2]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3],r[2]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[3]}, r[2]]*cG[{r[2]}, r[1]]
- 1/12*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 1/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[2]]
+ 1/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
- 3/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],0}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],1}, 1]
- 1/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],r[2]}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2],0}, 1]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2],0}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2],r[1]}, r[1]]
+ 1/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2],r[2]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, 1]
+ 1/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[2]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, r[1]]
- 1/4*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[1],0}, 1]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[3],0}, 1]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, 1]
- 1/4*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2],r[1]}, r[1]]
+ 1/4*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2],r[2]}, r[1]]
+ 1/4*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3],0}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{r[1],1}, 1]*cG[{r[2]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{r[2],1,0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{r[3],0,1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{r[3],1,0}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{r[3],1,1}, r[1]]
- 1*cG[{1,0,0,r[3]}, r[2]]
+ 1/2*cG[{1,0,1,r[3]}, r[2]]
- 1/2*cG[{1,0,1}, r[2]]*cG[{1}, r[3]]
- 1*cG[{1,0,r[1],r[3]}, r[1]]
+ 1/2*cG[{1,0,r[1],r[3]}, r[2]]
+ 1/2*cG[{1,0,r[2],r[3]}, r[1]]
- 1/2*cG[{1,0,r[3],0}, r[2]]
- 1*cG[{1,0,r[3],r[1]}, r[1]]
+ 1/2*cG[{1,0,r[3],r[1]}, r[2]]
+ 1/2*cG[{1,0,r[3],r[2]}, r[1]]
+ 1/2*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[1]]
- 1*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,0,r[3]}, r[1]]*cG[{r[2]}, r[1]]
- 1/4*cG[{1,0,r[3]}, r[2]]*cG[{1}, r[1]]
+ 1/4*cG[{1,0,r[3]}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{1,0,r[3]}, r[2]]*cG[{r[2]}, r[1]]
+ 1*cG[{1,0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{1,0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 3/2*cG[{1,0}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{1,0}, r[1]]*cG[{r[2],r[3]}, 1]
+ 1*cG[{1,0}, r[1]]*cG[{r[3],1}, 1]
- 3/2*cG[{1,0}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1/2*cG[{1,0}, r[1]]*cG[{r[3],r[2]}, 1]
- 1/4*cG[{1,0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{1,0}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{1,0}, r[2]]*cG[{r[1],r[3]}, 1]
- 1*cG[{1,0}, r[2]]*cG[{r[3],0}, 1]
+ 1/2*cG[{1,0}, r[2]]*cG[{r[3],1}, 1]
+ 1/2*cG[{1,0}, r[2]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{1,1,0,r[3]}, r[1]]
+ 1/2*cG[{1,1,0,r[3]}, r[2]]
+ 1*cG[{1,1,0}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,1,0}, r[2]]*cG[{1}, r[3]]
+ 1*cG[{1,1,1,r[3]}, r[1]]
- 1*cG[{1,1,1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,1,r[1],r[3]}, r[1]]
- 1/2*cG[{1,1,r[1],r[3]}, r[2]]
- 1*cG[{1,1,r[1]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,1,r[1]}, r[2]]*cG[{1}, r[3]]
- 1*cG[{1,1,r[2],r[3]}, r[1]]
+ 1/2*cG[{1,1,r[2]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,1,r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{1,1,r[3],0}, r[1]]
+ 1*cG[{1,1,r[3],0}, r[2]]
+ 3/2*cG[{1,1,r[3],r[1]}, r[1]]
- 1*cG[{1,1,r[3],r[1]}, r[2]]
- 3/2*cG[{1,1,r[3],r[2]}, r[1]]
+ 1*cG[{1,1,r[3],r[3]}, r[1]]
- 7/4*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[1]]
+ 3*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[2]]
- 3/4*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,1,r[3]}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{1,1,r[3]}, r[1]]*cG[{r[2]}, r[3]]
+ 1*cG[{1,1,r[3]}, r[2]]*cG[{r[2]}, r[1]]
+ 1/4*cG[{1,1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{1,1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[3]]
- 1/4*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
+ 3/2*cG[{1,1}, r[1]]*cG[{r[1],r[3]}, 1]
- 3/2*cG[{1,1}, r[1]]*cG[{r[2],r[3]}, 1]
- 1/2*cG[{1,1}, r[1]]*cG[{r[3],0}, 1]
+ 1*cG[{1,1}, r[1]]*cG[{r[3],1}, 1]
+ 1*cG[{1,1}, r[1]]*cG[{r[3],r[1]}, 1]
- 1*cG[{1,1}, r[1]]*cG[{r[3],r[2]}, 1]
+ 1*cG[{1,1}, r[1]]*cG[{r[3],r[3]}, 1]
+ 1*cG[{1,1}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1*cG[{1,1}, r[2]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{1,1}, r[2]]*cG[{r[3],0}, 1]
- 1/2*cG[{1,1}, r[2]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{1,r[1],0,r[3]}, r[1]]
+ 1/2*cG[{1,r[1],0,r[3]}, r[2]]
+ 1/2*cG[{1,r[1],1,r[3]}, r[1]]
- 1/2*cG[{1,r[1],1,r[3]}, r[2]]
- 1/2*cG[{1,r[1],1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[1],1}, r[2]]*cG[{1}, r[3]]
+ 1/4*cG[{1,r[1],r[3]}, r[2]]*cG[{1}, r[1]]
- 1/4*cG[{1,r[1],r[3]}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[1]}, r[1]]*cG[{r[3],0}, 1]
+ 1/2*cG[{1,r[1]}, r[1]]*cG[{r[3],r[1]}, 1]
- 1/4*cG[{1,r[1]}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{1,r[1]}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[1]}, r[2]]*cG[{r[3],0}, 1]
- 1/2*cG[{1,r[1]}, r[2]]*cG[{r[3],1}, 1]
+ 1/2*cG[{1,r[2],0}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1,r[2],1,r[3]}, r[1]]
+ 1/2*cG[{1,r[2],1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[2],r[3],0}, r[1]]
+ 1/2*cG[{1,r[2],r[3]}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{1,r[2],r[3]}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{1,r[2]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{1,r[2]}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
+ 1/4*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1,r[2]}, r[1]]*cG[{r[3],1}, 1]
+ 1*cG[{1,r[3],0,0}, r[2]]
+ 1*cG[{1,r[3],0,r[1]}, r[1]]
- 1/2*cG[{1,r[3],0,r[1]}, r[2]]
- 1*cG[{1,r[3],0,r[2]}, r[1]]
+ 1/2*cG[{1,r[3],0,r[3]}, r[1]]
- 1*cG[{1,r[3],0}, r[1]]*cG[{1}, r[1]]
+ 2*cG[{1,r[3],0}, r[1]]*cG[{1}, r[2]]
- 1/2*cG[{1,r[3],0}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[3],0}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{1,r[3],0}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1,r[3],0}, r[2]]*cG[{1}, r[2]]
+ 1/2*cG[{1,r[3],0}, r[2]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[3],0}, r[2]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{1,r[3],1,0}, r[1]]
- 1/2*cG[{1,r[3],1,r[1]}, r[1]]
+ 1/2*cG[{1,r[3],1,r[3]}, r[1]]
+ 1/2*cG[{1,r[3],1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{1,r[3],1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[3],r[1],0}, r[1]]
- 1/2*cG[{1,r[3],r[1],0}, r[2]]
- 1*cG[{1,r[3],r[1]}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{1,r[3],r[1]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[3],r[1]}, r[2]]*cG[{1}, r[2]]
- 1/2*cG[{1,r[3],r[1]}, r[2]]*cG[{1}, r[3]]
- 1*cG[{1,r[3],r[2],0}, r[1]]
+ 3/4*cG[{1,r[3],r[2]}, r[1]]*cG[{1}, r[1]]
- 3/4*cG[{1,r[3],r[2]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[3],r[3],0}, r[1]]
- 1/2*cG[{1,r[3],r[3]}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{1,r[3],r[3]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 3/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]
- 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 1/4*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
+ 3/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/4*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1/4*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
+ 1*cG[{1,r[3]}, r[1]]*cG[{r[1],0}, 1]
- 1*cG[{1,r[3]}, r[1]]*cG[{r[1],1}, 1]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{r[1],r[3]}, 1]
- 1*cG[{1,r[3]}, r[1]]*cG[{r[2],0}, 1]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{1,r[3]}, r[2]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{1,r[3]}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1/2*cG[{1,r[3]}, r[2]]*cG[{r[1],0}, 1]
+ 1/12*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/3*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
- 3/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 3/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]
+ 3/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 1*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, r[2]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[1]}, r[2]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2],r[3]}, r[1]]
+ 3/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, 1]
- 2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[2]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[3]}, r[1]]
+ 3/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
- 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],1}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 3/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2],0}, 1]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2],r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2],r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2],r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[2]]
- 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[2]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, 1]
+ 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[1],0}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],r[2],r[3]}, 1]
- 1/4*cG[{1}, r[1]]*cG[{r[1],r[2],r[3]}, r[2]]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],r[2]}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{r[1],r[2]}, 1]*cG[{r[3]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{r[1],r[2]}, r[2]]*cG[{r[2]}, r[3]]
+ 1*cG[{1}, r[1]]*cG[{r[1],r[3],0}, 1]
- 1*cG[{1}, r[1]]*cG[{r[1],r[3],1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],r[3],r[2]}, 1]
- 1/4*cG[{1}, r[1]]*cG[{r[1],r[3],r[2]}, r[2]]
- 1/2*cG[{1}, r[1]]*cG[{r[1],r[3],r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[2]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[2]}, r[3]]
+ 1*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[3]}, r[2]]
- 1/4*cG[{1}, r[1]]*cG[{r[1]}, r[2]]*cG[{r[2],r[3]}, 1]
- 1/4*cG[{1}, r[1]]*cG[{r[1]}, r[2]]*cG[{r[3],r[2]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[2],0,r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],0,r[3]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{r[2],0}, 1]*cG[{r[2]}, r[3]]
+ 1*cG[{1}, r[1]]*cG[{r[2],0}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[2],0}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],r[1],r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[2],r[1],r[3]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{r[2],r[1]}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{r[2],r[1]}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],r[1]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/4*cG[{1}, r[1]]*cG[{r[2],r[2],r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],r[2]}, 1]*cG[{r[3]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{r[2],r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 3/4*cG[{1}, r[1]]*cG[{r[2],r[3],0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],r[3],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],r[3],1}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{r[2],r[3],r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[2],r[3],r[1]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{r[2],r[3],r[2]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],r[3]}, 1]*cG[{r[2]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[2],r[3]}, 1]*cG[{r[3]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{r[2],r[3]}, r[1]]*cG[{r[2]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/4*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[2]]
+ 1*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],1}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[2]}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[2]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],r[3]}, r[2]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],0}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],0}, r[2]]
- 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],r[1]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],r[1]}, r[2]]
+ 1/4*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],r[2]}, r[1]]
- 1/4*cG[{1}, r[1]]*cG[{r[3],0,1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],0,r[1]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],0,r[1]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[3],0,r[2]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],0,r[2]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, r[2]]
- 1*cG[{1}, r[1]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[2]]
- 1*cG[{1}, r[1]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1,1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1,1}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],1,r[1]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1,r[2]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],1,r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[1],0}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],0}, r[1]]
- 3/4*cG[{1}, r[1]]*cG[{r[3],r[1],1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],r[2]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],r[2]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],r[3]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[1],r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],r[3]}, r[2]]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]*cG[{r[3]}, r[2]]
- 3/4*cG[{1}, r[1]]*cG[{r[3],r[2],0}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[2],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[2],1}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{r[3],r[2],r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[2],r[1]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[2],r[2]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[2],r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[2]}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[3],r[3],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[3],0}, r[2]]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[3],r[1]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[3],r[1]}, r[2]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[3],r[2]}, r[1]]
+ 1/4*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 3/4*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
+ 1/4*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1/4*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[3],0}, r[2]]
- 1/4*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, r[2]]
+ 1/4*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]
- 3/4*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
+ 1/4*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, r[2]]
- 1/4*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[1]}, r[2]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2],r[3]}, r[1]]
+ 3/4*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
- 1/4*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
- 1*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, r[1]]
+ 1*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, r[1]]
+ 1/2*cG[{1}, r[2]]*cG[{r[1],0}, 1]*cG[{r[3]}, r[2]]
- 1/2*cG[{1}, r[2]]*cG[{r[1],1,r[3]}, 1]
+ 1*cG[{1}, r[2]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[2]]*cG[{r[1],r[3],0}, 1]
- 1/2*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, r[2]]
+ 1/2*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3],1}, 1]
+ 1*cG[{1}, r[2]]*cG[{r[3],0,0}, 1]
- 1*cG[{1}, r[2]]*cG[{r[3],0,0}, r[2]]
- 1/2*cG[{1}, r[2]]*cG[{r[3],0,1}, 1]
- 1/2*cG[{1}, r[2]]*cG[{r[3],0,r[1]}, 1]
+ 1/2*cG[{1}, r[2]]*cG[{r[3],0,r[1]}, r[2]]
- 1/2*cG[{1}, r[2]]*cG[{r[3],1,0}, 1]
+ 2*cG[{1}, r[2]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{1}, r[2]]*cG[{r[3],1,r[1]}, 1]
+ 1*cG[{1}, r[2]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[2]]*cG[{r[3],r[1],0}, 1]
+ 1/2*cG[{1}, r[2]]*cG[{r[3],r[1],0}, r[2]]
+ 1/2*cG[{1}, r[2]]*cG[{r[3],r[1],1}, 1]
- 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2],0}, 1]
- 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2],r[1]}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
- 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
- 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],0}, r[2]]
- 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
+ 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[2]]
+ 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],1,r[2]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],1,r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],r[2],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],r[2],r[3]}, 1]
- 1/4*cG[{1}, r[3]]*cG[{r[1],r[2],r[3]}, r[2]]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]*cG[{r[3]}, r[1]]
+ 1/4*cG[{1}, r[3]]*cG[{r[1],r[2]}, r[2]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[3],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],r[3],r[2]}, 1]
- 1/4*cG[{1}, r[3]]*cG[{r[1],r[3],r[2]}, r[2]]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[3],r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]*cG[{r[2]}, r[1]]
- 1/4*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]*cG[{r[2]}, r[3]]
+ 1*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]*cG[{r[3]}, r[2]]
- 1/4*cG[{1}, r[3]]*cG[{r[1]}, r[2]]*cG[{r[2],r[3]}, 1]
- 1/4*cG[{1}, r[3]]*cG[{r[1]}, r[2]]*cG[{r[3],r[2]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[2],0,r[3]}, 1]
- 1/4*cG[{1}, r[3]]*cG[{r[2],0}, 1]*cG[{r[2]}, r[3]]
+ 1/2*cG[{1}, r[3]]*cG[{r[2],r[1],r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[2],r[1],r[3]}, r[1]]
+ 1/4*cG[{1}, r[3]]*cG[{r[2],r[1]}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[3]]*cG[{r[2],r[1]}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[2],r[1]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/4*cG[{1}, r[3]]*cG[{r[2],r[2],r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[2],r[2]}, 1]*cG[{r[3]}, r[1]]
- 1/4*cG[{1}, r[3]]*cG[{r[2],r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/4*cG[{1}, r[3]]*cG[{r[2],r[3],0}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{r[2],r[3],r[1]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[2],r[3],r[1]}, r[1]]
+ 1/4*cG[{1}, r[3]]*cG[{r[2],r[3],r[2]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[2],r[3]}, 1]*cG[{r[2]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[2],r[3]}, 1]*cG[{r[3]}, r[1]]
+ 1/4*cG[{1}, r[3]]*cG[{r[2],r[3]}, r[1]]*cG[{r[2]}, r[1]]
- 1/4*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/4*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[2]]
- 1/2*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3],r[2]}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3],r[2]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3],r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3],r[3]}, r[2]]
- 1/4*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3],0}, r[2]]
- 1/2*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3],r[1]}, r[1]]
+ 1/4*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3],r[1]}, r[2]]
+ 1/4*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3],r[2]}, r[1]]
- 1/4*cG[{1}, r[3]]*cG[{r[3],0,1}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,1}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,r[2]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],0,r[3]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],0,r[3]}, r[2]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[2]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],1,1}, r[1]]
+ 1/4*cG[{1}, r[3]]*cG[{r[3],r[1],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],r[2]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],r[2]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],r[3]}, 1]
+ 1*cG[{1}, r[3]]*cG[{r[3],r[1],r[3]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],r[3]}, r[2]]
+ 1*cG[{1}, r[3]]*cG[{r[3],r[1]}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[1]}, 1]*cG[{r[3]}, r[2]]
- 1/4*cG[{1}, r[3]]*cG[{r[3],r[2],0}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{r[3],r[2],r[1]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[2],r[1]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],r[2],r[2]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[2],r[3]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[2]}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],r[3],0}, r[2]]
+ 1*cG[{1}, r[3]]*cG[{r[3],r[3],r[1]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[3],r[1]}, r[2]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[3],r[2]}, r[1]]
- 1*cG[{r[1],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{r[1],0,1}, 1]*cG[{r[3]}, r[2]]
+ 1*cG[{r[1],0}, 1]*cG[{r[3],1}, r[1]]
- 1/2*cG[{r[1],0}, 1]*cG[{r[3],1}, r[2]]
+ 1/2*cG[{r[1],1,1,r[3]}, 1]
- 1/2*cG[{r[1],1,r[1],r[3]}, 1]
- 1/2*cG[{r[1],1,r[2],r[3]}, 1]
- 1/2*cG[{r[1],1,r[2]}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{r[1],1,r[3],r[2]}, 1]
+ 1*cG[{r[1],1,r[3],r[3]}, 1]
+ 1/2*cG[{r[1],1,r[3]}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{r[1],1}, 1]*cG[{r[2],r[3]}, r[1]]
+ 1/2*cG[{r[1],1}, 1]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{r[1],1}, 1]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{r[1],1}, 1]*cG[{r[3],1}, r[1]]
- 1/2*cG[{r[1],1}, 1]*cG[{r[3],r[1]}, r[1]]
- 1/2*cG[{r[1],1}, 1]*cG[{r[3],r[2]}, r[1]]
+ 1*cG[{r[1],1}, 1]*cG[{r[3],r[3]}, r[1]]
- 1/2*cG[{r[1],r[2],1,r[3]}, 1]
- 1/2*cG[{r[1],r[2],1}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{r[1],r[2],r[3],1}, 1]
+ 1/2*cG[{r[1],r[3],1,1}, 1]
- 1/2*cG[{r[1],r[3],1,r[2]}, 1]
+ 1*cG[{r[1],r[3],1,r[3]}, 1]
+ 1/2*cG[{r[1],r[3],1}, 1]*cG[{r[2]}, r[3]]
+ 1/2*cG[{r[1],r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{r[1],r[3],r[1],1}, 1]
- 1/2*cG[{r[1],r[3],r[2],1}, 1]
+ 1*cG[{r[1],r[3],r[3],1}, 1]
+ 1/2*cG[{r[2],0,1,r[3]}, 1]
+ 1*cG[{r[2],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{r[2],0,r[3],1}, 1]
- 1*cG[{r[2],0}, 1]*cG[{r[3],1}, r[1]]
- 1/2*cG[{r[2],1,0,r[3]}, r[1]]
+ 1/2*cG[{r[2],1,0}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{r[2],1,r[3],0}, r[1]]
- 1/2*cG[{r[2],1}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{r[2],r[1],1,r[3]}, 1]
- 1/2*cG[{r[2],r[1],r[3],1}, 1]
- 1/2*cG[{r[2],r[3],1,0}, r[1]]
+ 1/2*cG[{r[2]}, r[1]]*cG[{r[3],0,1}, 1]
- 1/2*cG[{r[2]}, r[1]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{r[2]}, r[1]]*cG[{r[3],1,0}, r[2]]
- 1/2*cG[{r[2]}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{r[2]}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[2]]
- 1/2*cG[{r[2]}, r[3]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{r[3],0,1,0}, r[2]]
+ 1/2*cG[{r[3],0,1,1}, 1]
+ 1/2*cG[{r[3],0,1,r[2]}, 1]
- 1*cG[{r[3],0,1,r[3]}, 1]
+ 1/2*cG[{r[3],0,1,r[3]}, r[1]]
- 2*cG[{r[3],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{r[3],0,r[2],1}, 1]
- 1/2*cG[{r[3],0,r[3],1}, 1]
+ 1*cG[{r[3],0}, 1]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{r[3],0}, r[2]]*cG[{r[3],1}, 1]
+ 1*cG[{r[3],1,0,0}, r[2]]
+ 1/2*cG[{r[3],1,0,1}, 1]
+ 1*cG[{r[3],1,0,r[1]}, r[1]]
- 1/2*cG[{r[3],1,0,r[1]}, r[2]]
- 1*cG[{r[3],1,0,r[2]}, r[1]]
- 1/2*cG[{r[3],1,0,r[3]}, 1]
+ 1*cG[{r[3],1,0,r[3]}, r[1]]
- 1/2*cG[{r[3],1,0}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{r[3],1,1,0}, r[1]]
- 1/2*cG[{r[3],1,1,r[1]}, r[1]]
- 1/2*cG[{r[3],1,1,r[3]}, r[1]]
+ 1/2*cG[{r[3],1,r[1],0}, r[1]]
- 1/2*cG[{r[3],1,r[1],0}, r[2]]
- 1/2*cG[{r[3],1,r[1],1}, 1]
+ 1/2*cG[{r[3],1,r[1],r[3]}, 1]
- 1*cG[{r[3],1,r[2],0}, r[1]]
+ 1*cG[{r[3],1,r[3],0}, r[1]]
- 1/2*cG[{r[3],1}, 1]*cG[{r[3],1}, r[1]]
+ 1*cG[{r[3],1}, 1]*cG[{r[3],r[1]}, r[1]]
- 1/2*cG[{r[3],1}, 1]*cG[{r[3],r[1]}, r[2]]
- 1/2*cG[{r[3],1}, 1]*cG[{r[3],r[2]}, r[1]]
+ 1/2*cG[{r[3],r[1],1,0}, r[1]]
- 1/2*cG[{r[3],r[1],1,0}, r[2]]
- 1/2*cG[{r[3],r[1],1,1}, 1]
- 1/2*cG[{r[3],r[1],1,r[2]}, 1]
+ 1*cG[{r[3],r[1],1,r[3]}, 1]
+ 1/2*cG[{r[3],r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{r[3],r[1],r[2],1}, 1]
+ 1/2*cG[{r[3],r[1],r[3],1}, 1]
- 1*cG[{r[3],r[2],1,0}, r[1]]
+ 1*cG[{r[3],r[3],1,0}, r[1]]
- 1*Zeta[3]*cG[{r[3]}, r[1]]);

Reggeon3Exchange[4,{0,0,2},{1,1,1,1}] = ( -1*cG[{0,0,1,r[3]}, 1]
- 1*cG[{0,0,r[3],1}, 1]
+ 1*cG[{0,0,r[3]}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{0,0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[3]]
- 1*cG[{0,0}, r[3]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0,1,0,r[3]}, r[3]]
- 1/2*cG[{0,1,0}, r[3]]*cG[{0}, r[3]]
+ 1/2*cG[{0,1,0}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0,1,1,r[3]}, 1]
+ 1/2*cG[{0,1,r[1],r[3]}, 1]
- 1/2*cG[{0,1,r[1]}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0,1,r[3],0}, 1]
- 1/2*cG[{0,1,r[3],0}, r[3]]
+ 1/2*cG[{0,1,r[3],r[1]}, 1]
+ 1/2*cG[{0,1,r[3]}, 1]*cG[{0}, r[1]]
+ 1/2*cG[{0,1,r[3]}, 1]*cG[{1}, r[3]]
+ 1/2*cG[{0,1,r[3]}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0,1}, r[3]]*cG[{0,r[3]}, 1]
- 1/2*cG[{0,1}, r[3]]*cG[{r[3],0}, 1]
+ 1/2*cG[{0,r[1],1,r[3]}, 1]
- 1/2*cG[{0,r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[1],r[3],1}, 1]
- 1/2*cG[{0,r[1],r[3]}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1/2*cG[{0,r[1]}, 1]*cG[{0}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{1,r[3]}, r[1]]
- 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[1]}, 1]*cG[{r[3],1}, r[1]]
- 1/2*cG[{0,r[1]}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[1]}, r[3]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3],0,1}, 1]
+ 1/2*cG[{0,r[3],0}, 1]*cG[{1}, r[3]]
+ 1*cG[{0,r[3],0}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3],1,0}, 1]
- 1/2*cG[{0,r[3],1,0}, r[3]]
- 1/2*cG[{0,r[3],1,1}, 1]
+ 1/2*cG[{0,r[3],1,r[1]}, 1]
+ 1/2*cG[{0,r[3],1}, 1]*cG[{0}, r[1]]
- 1/2*cG[{0,r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[3],r[1],1}, 1]
- 1/2*cG[{0,r[3],r[1]}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0,r[3]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{0,r[3]}, 1]*cG[{1,0}, r[1]]
- 3/2*cG[{0,r[3]}, 1]*cG[{1,0}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1,1}, r[1]]
+ 1*cG[{0,r[3]}, 1]*cG[{1,1}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1,r[1]}, r[3]]
- 3/2*cG[{0,r[3]}, 1]*cG[{1,r[3]}, r[1]]
- 1/4*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{r[1],1}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{r[3],1}, 1]
- 1/2*cG[{0,r[3]}, 1]*cG[{r[3],1}, r[1]]
- 1/2*cG[{0,r[3]}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[3]]
- 1/4*cG[{0,r[3]}, r[3]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[3]}, r[3]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
- 1/2*cG[{0,r[3]}, r[3]]*cG[{r[3],1}, 1]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[3]]
+ 3/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 3/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,0}, r[3]]
- 5/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[3]]
- 3/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]
+ 3/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3],1}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{1,0,r[3]}, r[3]]
- 3/2*cG[{0}, r[1]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
+ 3/4*cG[{0}, r[1]]*cG[{1,0}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1,1,r[3]}, r[1]]
+ 5/4*cG[{0}, r[1]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[1]]*cG[{1,1}, r[3]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1,r[1],r[3]}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1,r[1]}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[3],1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[3],r[1]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{1,r[3],r[3]}, r[1]]
- 3/4*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
- 3/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]*cG[{r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, 1]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
+ 1*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],1}, 1]
- 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
+ 1/4*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, r[1]]
+ 3/4*cG[{0}, r[1]]*cG[{r[3],0,1}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[3],1,1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],1,r[1]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/4*cG[{0}, r[1]]*cG[{r[3],r[1],1}, 1]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,1}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/4*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,0,0}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,0,1}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,0,r[1]}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,0,r[3]}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[1]]
+ 2*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
+ 3/4*cG[{0}, r[3]]*cG[{1,0}, r[3]]*cG[{1}, r[1]]
+ 1/4*cG[{0}, r[3]]*cG[{1,0}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{1,0}, r[3]]*cG[{r[1]}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1,0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,1,0}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{1,1,1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,1,r[1]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,1,r[1]}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1,r[3]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,1,r[3]}, r[3]]
- 1/4*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[1]]
+ 3/4*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{r[1]}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1}, r[3]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{1,1}, r[3]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[1],0}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[1],1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[1],1}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[1],r[3]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[1],r[3]}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{0}, r[3]]*cG[{1,r[1]}, r[3]]*cG[{1}, r[1]]
- 3/4*cG[{0}, r[3]]*cG[{1,r[1]}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[3],0}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[3],0}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,r[3],r[1]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3],r[1]}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3],r[3]}, r[1]]
+ 5/4*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 9/4*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{r[1]}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[3]}, r[3]]*cG[{r[1]}, r[3]]
- 1/12*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
+ 3/4*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],0}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],1}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, 1]
- 1/4*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[1],0}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3],1}, 1]
+ 1/2*cG[{0}, r[3]]*cG[{r[1],1,0}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{r[3],0,1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{r[3],1,0}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{r[3],1,1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 2*cG[{1,0,0,r[3]}, r[3]]
+ 1*cG[{1,0,0}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{1,0,1,r[3]}, r[3]]
- 1/2*cG[{1,0,1}, r[3]]*cG[{1}, r[3]]
- 1*cG[{1,0,r[1],r[3]}, r[1]]
+ 1*cG[{1,0,r[1],r[3]}, r[3]]
- 1/2*cG[{1,0,r[1]}, r[3]]*cG[{1}, r[3]]
- 3/2*cG[{1,0,r[3],0}, r[3]]
- 1*cG[{1,0,r[3],r[1]}, r[1]]
+ 1*cG[{1,0,r[3],r[1]}, r[3]]
+ 1*cG[{1,0,r[3],r[3]}, r[1]]
+ 1/2*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,0,r[3]}, r[1]]*cG[{r[1]}, r[3]]
- 1/4*cG[{1,0,r[3]}, r[3]]*cG[{1}, r[1]]
+ 1/4*cG[{1,0,r[3]}, r[3]]*cG[{1}, r[3]]
- 1*cG[{1,0,r[3]}, r[3]]*cG[{r[1]}, r[3]]
+ 1*cG[{1,0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 3/2*cG[{1,0}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1*cG[{1,0}, r[1]]*cG[{r[3],1}, 1]
- 3/2*cG[{1,0}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1,0}, r[1]]*cG[{r[3],r[3]}, 1]
- 3/4*cG[{1,0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/4*cG[{1,0}, r[3]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{1,0}, r[3]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1*cG[{1,0}, r[3]]*cG[{r[1],r[3]}, 1]
- 2*cG[{1,0}, r[3]]*cG[{r[3],0}, 1]
+ 1/2*cG[{1,0}, r[3]]*cG[{r[3],1}, 1]
+ 1*cG[{1,0}, r[3]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{1,1,0,r[3]}, r[1]]
+ 1/2*cG[{1,1,0,r[3]}, r[3]]
+ 1*cG[{1,1,0}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,1,0}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,1,1,r[3]}, r[1]]
- 1*cG[{1,1,1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,1,r[1],r[3]}, r[1]]
- 1/2*cG[{1,1,r[1],r[3]}, r[3]]
- 1*cG[{1,1,r[1]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,1,r[1]}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{1,1,r[3],0}, r[1]]
+ 1*cG[{1,1,r[3],0}, r[3]]
+ 3/2*cG[{1,1,r[3],r[1]}, r[1]]
- 1*cG[{1,1,r[3],r[1]}, r[3]]
- 3/2*cG[{1,1,r[3],r[3]}, r[1]]
- 7/4*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[1]]
+ 11/4*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,1,r[3]}, r[1]]*cG[{r[1]}, r[3]]
+ 1*cG[{1,1,r[3]}, r[3]]*cG[{r[1]}, r[3]]
+ 1/4*cG[{1,1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 5/4*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 3/2*cG[{1,1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{1,1}, r[1]]*cG[{r[3],0}, 1]
+ 1*cG[{1,1}, r[1]]*cG[{r[3],1}, 1]
+ 1*cG[{1,1}, r[1]]*cG[{r[3],r[1]}, 1]
- 3/2*cG[{1,1}, r[1]]*cG[{r[3],r[3]}, 1]
+ 1*cG[{1,1}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,1}, r[3]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
- 1*cG[{1,1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{1,1}, r[3]]*cG[{r[3],0}, 1]
- 1/2*cG[{1,1}, r[3]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{1,r[1],0,r[3]}, r[1]]
+ 1*cG[{1,r[1],0,r[3]}, r[3]]
- 1/2*cG[{1,r[1],0}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[1],1,r[3]}, r[1]]
- 1/2*cG[{1,r[1],1,r[3]}, r[3]]
- 1/2*cG[{1,r[1],1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[1],1}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[1],r[3],0}, r[3]]
+ 1/4*cG[{1,r[1],r[3]}, r[3]]*cG[{1}, r[1]]
- 1/4*cG[{1,r[1],r[3]}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[1]}, r[1]]*cG[{r[3],0}, 1]
+ 1/2*cG[{1,r[1]}, r[1]]*cG[{r[3],r[1]}, 1]
- 1/4*cG[{1,r[1]}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/4*cG[{1,r[1]}, r[3]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,r[1]}, r[3]]*cG[{r[3],0}, 1]
- 1/2*cG[{1,r[1]}, r[3]]*cG[{r[3],1}, 1]
+ 1*cG[{1,r[3],0,r[1]}, r[1]]
- 1/2*cG[{1,r[3],0,r[3]}, r[1]]
- 1*cG[{1,r[3],0}, r[1]]*cG[{1}, r[1]]
+ 3/2*cG[{1,r[3],0}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[3],0}, r[1]]*cG[{r[1]}, r[3]]
+ 1/2*cG[{1,r[3],1,0}, r[1]]
- 1/2*cG[{1,r[3],1,r[1]}, r[1]]
+ 1/2*cG[{1,r[3],1}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{1,r[3],r[1],0}, r[1]]
- 1*cG[{1,r[3],r[1]}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{1,r[3],r[1]}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[3],r[3],0}, r[1]]
+ 3/4*cG[{1,r[3],r[3]}, r[1]]*cG[{1}, r[1]]
- 3/4*cG[{1,r[3],r[3]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 9/4*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{r[1]}, r[3]]
+ 3/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1*cG[{1,r[3]}, r[1]]*cG[{r[1],0}, 1]
- 1*cG[{1,r[3]}, r[1]]*cG[{r[1],1}, 1]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{1,r[3]}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{1,r[3]}, r[1]]*cG[{r[3],1}, 1]
+ 1/12*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/3*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 3/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 3/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
+ 3/4*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 3/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
- 3/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],1}, 1]
+ 1/4*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[1],0}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[1],r[3],0}, 1]
- 1*cG[{1}, r[1]]*cG[{r[1],r[3],1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[1]}, r[3]]*cG[{r[3],0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[1]}, r[3]]*cG[{r[3],0}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[1]}, r[3]]*cG[{r[3],1}, 1]
- 3/4*cG[{1}, r[1]]*cG[{r[3],0,1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],0,r[1]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],0,r[1]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1,1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],1,1}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[3],1,r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[1],0}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],0}, r[1]]
- 3/4*cG[{1}, r[1]]*cG[{r[3],r[1],1}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],r[3],0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[3],0}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[3],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],0}, r[3]]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, r[3]]
- 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
- 1/4*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[1],0,r[3]}, r[3]]
- 1/2*cG[{1}, r[3]]*cG[{r[1],1,0}, r[3]]
- 1/2*cG[{1}, r[3]]*cG[{r[1],1,r[3]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[3],0}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[3],0}, r[3]]
- 1*cG[{1}, r[3]]*cG[{r[1]}, r[3]]*cG[{r[3],0}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[1]}, r[3]]*cG[{r[3],1}, 1]
+ 1*cG[{1}, r[3]]*cG[{r[3],0,0}, 1]
- 3/4*cG[{1}, r[3]]*cG[{r[3],0,1}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,1}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,r[1]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],1,0}, 1]
+ 3/2*cG[{1}, r[3]]*cG[{r[3],1,0}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],1,1}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],1,r[1]}, 1]
+ 1*cG[{1}, r[3]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],0}, 1]
+ 3/4*cG[{1}, r[3]]*cG[{r[3],r[1],1}, 1]
+ 1/2*cG[{r[1],0,1,r[3]}, 1]
- 1*cG[{r[1],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{r[1],0,r[3],1}, 1]
+ 1*cG[{r[1],0}, 1]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{r[1],1,0,r[3]}, r[3]]
+ 1/2*cG[{r[1],1,1,r[3]}, 1]
- 1/2*cG[{r[1],1,r[1],r[3]}, 1]
+ 1/2*cG[{r[1],1,r[3],0}, r[3]]
- 1/2*cG[{r[1],1}, 1]*cG[{r[3],1}, r[1]]
- 1/2*cG[{r[1],1}, 1]*cG[{r[3],r[1]}, r[1]]
+ 1/2*cG[{r[1],1}, r[3]]*cG[{r[3],0}, 1]
+ 1/2*cG[{r[1],r[3],0,1}, 1]
+ 1/2*cG[{r[1],r[3],1,0}, r[3]]
+ 1/2*cG[{r[1],r[3],1,1}, 1]
+ 1/2*cG[{r[1],r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{r[1],r[3],r[1],1}, 1]
+ 1/2*cG[{r[1],r[3]}, 1]*cG[{r[3],1}, 1]
+ 1/2*cG[{r[1],r[3]}, r[3]]*cG[{r[3],1}, 1]
- 1/2*cG[{r[1]}, r[3]]*cG[{r[3],1,0}, r[1]]
- 1/2*cG[{r[1]}, r[3]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{r[3],0,0,1}, 1]
- 1/2*cG[{r[3],0,1,0}, 1]
+ 1/2*cG[{r[3],0,1,1}, 1]
+ 1/2*cG[{r[3],0,1,r[1]}, 1]
+ 1/2*cG[{r[3],0,1,r[3]}, r[1]]
- 1/2*cG[{r[3],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{r[3],0,r[1],1}, 1]
+ 1/2*cG[{r[3],0,r[3],1}, 1]
- 1/2*cG[{r[3],0}, 1]*cG[{r[3],1}, 1]
- 1/2*cG[{r[3],0}, 1]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{r[3],1,0,1}, 1]
+ 1*cG[{r[3],1,0,r[1]}, r[1]]
- 1/2*cG[{r[3],1,0,r[3]}, 1]
- 1/2*cG[{r[3],1,0,r[3]}, r[1]]
- 1/2*cG[{r[3],1,0}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{r[3],1,1,0}, r[1]]
- 1/2*cG[{r[3],1,1,r[1]}, r[1]]
- 1/2*cG[{r[3],1,1,r[3]}, r[1]]
+ 1/2*cG[{r[3],1,r[1],0}, r[1]]
- 1/2*cG[{r[3],1,r[1],1}, 1]
+ 1/2*cG[{r[3],1,r[1],r[3]}, 1]
- 1/2*cG[{r[3],1,r[3],0}, r[1]]
- 1/2*cG[{r[3],1}, 1]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{r[3],1}, 1]*cG[{r[3],r[1]}, 1]
+ 1*cG[{r[3],1}, 1]*cG[{r[3],r[1]}, r[1]]
- 1/2*cG[{r[3],1}, 1]*cG[{r[3],r[3]}, r[1]]
+ 1/2*cG[{r[3],r[1],0,1}, 1]
+ 1/2*cG[{r[3],r[1],1,0}, r[1]]
- 1/2*cG[{r[3],r[1],1,1}, 1]
+ 1/2*cG[{r[3],r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{r[3],r[1],r[3],1}, 1]
- 1/2*cG[{r[3],r[3],1,0}, r[1]]
- 1*Zeta[3]*cG[{r[3]}, r[1]]);

Reggeon3Exchange[4,{1,1,0},{1,1,1,1}] = ( 1*cG[{0,1,0,r[3]}, 1]
- 1*cG[{0,1,1,r[3]}, 1]
+ 1*cG[{0,1,r[1]}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,1,r[2],r[3]}, 1]
+ 1*cG[{0,1,r[2]}, 1]*cG[{0}, r[2]]
- 1*cG[{0,1,r[2]}, 1]*cG[{1}, r[3]]
+ 1*cG[{0,1,r[2]}, 1]*cG[{r[2]}, r[3]]
+ 1*cG[{0,1,r[2]}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,1,r[3],r[2]}, 1]
- 2*cG[{0,1,r[3],r[3]}, 1]
- 1*cG[{0,1,r[3]}, 1]*cG[{0}, r[2]]
+ 1*cG[{0,1,r[3]}, 1]*cG[{1}, r[1]]
+ 1*cG[{0,1,r[3]}, 1]*cG[{1}, r[2]]
+ 1*cG[{0,1,r[3]}, 1]*cG[{1}, r[3]]
+ 1*cG[{0,1,r[3]}, 1]*cG[{r[2]}, r[1]]
- 1*cG[{0,1,r[3]}, 1]*cG[{r[2]}, r[3]]
- 2*cG[{0,1,r[3]}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{1,r[3]}, r[1]]
+ 1*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{r[3],1}, r[1]]
+ 1*cG[{0,r[2],1,r[3]}, 1]
+ 1*cG[{0,r[2],1}, 1]*cG[{0}, r[2]]
- 1*cG[{0,r[2],1}, 1]*cG[{1}, r[3]]
+ 1*cG[{0,r[2],1}, 1]*cG[{r[2]}, r[3]]
+ 1*cG[{0,r[2],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,r[2],r[3],1}, 1]
+ 1/2*cG[{0,r[2],r[3]}, 1]*cG[{0}, r[1]]
- 1/2*cG[{0,r[2],r[3]}, 1]*cG[{1}, r[1]]
- 1/2*cG[{0,r[2],r[3]}, 1]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[1]]*cG[{0}, r[2]]
- 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[2]]*cG[{1}, r[1]]
- 1/2*cG[{0,r[2]}, 1]*cG[{0}, r[2]]*cG[{1}, r[3]]
- 1*cG[{0,r[2]}, 1]*cG[{1,r[3]}, r[1]]
+ 1/2*cG[{0,r[2]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[2]}, 1]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0,r[2]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[2]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[2]}, 1]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 1/2*cG[{0,r[2]}, 1]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1*cG[{0,r[2]}, 1]*cG[{r[3],1}, r[1]]
+ 1*cG[{0,r[3],0,1}, 1]
+ 1*cG[{0,r[3],0}, 1]*cG[{1}, r[1]]
- 1*cG[{0,r[3],1,1}, 1]
+ 1*cG[{0,r[3],1,r[2]}, 1]
- 2*cG[{0,r[3],1,r[3]}, 1]
- 1*cG[{0,r[3],1}, 1]*cG[{0}, r[2]]
+ 1*cG[{0,r[3],1}, 1]*cG[{1}, r[2]]
+ 1*cG[{0,r[3],1}, 1]*cG[{1}, r[3]]
+ 1*cG[{0,r[3],1}, 1]*cG[{r[2]}, r[1]]
- 1*cG[{0,r[3],1}, 1]*cG[{r[2]}, r[3]]
- 4*cG[{0,r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,r[3],r[2],1}, 1]
+ 1/2*cG[{0,r[3],r[2]}, 1]*cG[{0}, r[1]]
- 1/2*cG[{0,r[3],r[2]}, 1]*cG[{1}, r[1]]
- 1/2*cG[{0,r[3],r[2]}, 1]*cG[{1}, r[3]]
- 2*cG[{0,r[3],r[3],1}, 1]
- 1*cG[{0,r[3],r[3]}, 1]*cG[{0}, r[1]]
+ 1*cG[{0,r[3],r[3]}, 1]*cG[{1}, r[1]]
+ 1*cG[{0,r[3],r[3]}, 1]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{0}, r[2]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{r[2]}, r[3]]
- 1*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[2]]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[2]]*cG[{1}, r[3]]
- 2*cG[{0,r[3]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1*cG[{0,r[3]}, 1]*cG[{1,0}, r[1]]
+ 3*cG[{0,r[3]}, 1]*cG[{1,1}, r[1]]
- 1*cG[{0,r[3]}, 1]*cG[{1,r[2]}, r[1]]
- 3/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
- 1*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
+ 1*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1*cG[{0,r[3]}, 1]*cG[{r[2],1}, r[1]]
+ 2*cG[{0,r[3]}, 1]*cG[{r[3],1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[2]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 3/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[2],r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],1}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],r[2]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1,r[2]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1,r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[1],r[2]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2],0}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3],0}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 3/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 5/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
- 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]
+ 3/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 3/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[2],0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3],0}, r[1]]
+ 5/2*cG[{0}, r[1]]*cG[{1,0,r[3]}, r[1]]
- 3/2*cG[{0}, r[1]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
- 7/2*cG[{0}, r[1]]*cG[{1,1,r[3]}, r[1]]
+ 5/2*cG[{0}, r[1]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[1]]*cG[{1,r[1],r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[2],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 2*cG[{0}, r[1]]*cG[{1,r[3],0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1,r[3],1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1,r[3],r[1]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[3],r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1,r[3],r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{r[2]}, r[3]]
- 3/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 3/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 5/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 5/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
- 2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
- 1*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[1],r[2],r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[1],r[2]}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{r[1],r[3],r[2]}, 1]
+ 1*cG[{0}, r[1]]*cG[{r[1],r[3],r[3]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[2]}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{r[2],0,r[3]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[2],0,r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[2],0}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[2],0}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{r[2],r[1],r[3]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[2],r[3],0}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],0,1}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],0,r[2]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],0,r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{r[3],0,r[3]}, 1]
- 1*cG[{0}, r[1]]*cG[{r[3],0,r[3]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[1]]
- 2*cG[{0}, r[1]]*cG[{r[3],1,0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{r[3],1,1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{r[3],1,r[1]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],r[1],1}, 1]
- 1/2*cG[{0}, r[1]]*cG[{r[3],r[1],r[2]}, 1]
+ 1*cG[{0}, r[1]]*cG[{r[3],r[1],r[3]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],r[2],0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{r[3],r[3],0}, r[1]]
+ 1*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1,1}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
+ 1/2*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[2]]*cG[{1,1,r[2]}, r[1]]
- 2*cG[{0}, r[2]]*cG[{1,1,r[3]}, r[1]]
- 1*cG[{0}, r[2]]*cG[{1,1}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{0}, r[2]]*cG[{1,1}, r[1]]*cG[{r[2]}, r[3]]
+ 1*cG[{0}, r[2]]*cG[{1,r[2],0}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0}, r[2]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]
- 2*cG[{0}, r[2]]*cG[{1,r[3],0}, r[1]]
+ 1*cG[{0}, r[2]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 1*cG[{0}, r[2]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
- 1*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[1],r[2]}, 1]
- 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[2],0}, r[1]]
+ 1*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]
- 1/2*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2],0}, r[1]]
- 1*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
- 1*cG[{0}, r[2]]*cG[{r[1],1,r[2]}, 1]
+ 1*cG[{0}, r[2]]*cG[{r[1],1,r[3]}, 1]
+ 1*cG[{0}, r[2]]*cG[{r[1],1}, 1]*cG[{r[2]}, r[1]]
- 2*cG[{0}, r[2]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{0}, r[2]]*cG[{r[1],r[2],1}, 1]
+ 1*cG[{0}, r[2]]*cG[{r[1],r[3],1}, 1]
+ 1*cG[{0}, r[2]]*cG[{r[2],1,0}, r[1]]
- 2*cG[{0}, r[2]]*cG[{r[3],1,0}, r[1]]
- 2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,0,1}, r[1]]
- 2*cG[{0}, r[3]]*cG[{1,0,r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[1]]
+ 7/2*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1,0}, r[1]]
+ 2*cG[{0}, r[3]]*cG[{1,1,1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,1,r[2]}, r[1]]
+ 3*cG[{0}, r[3]]*cG[{1,1,r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{r[2]}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,r[1],1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[1],r[3]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[1]]
- 2*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,r[2],0}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3],0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3],1}, r[1]]
- 2*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
- 1/6*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],1}, 1]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2],0}, r[1]]
- 2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2],0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
- 1*cG[{0}, r[3]]*cG[{r[1],1}, 1]*cG[{r[2]}, r[1]]
+ 2*cG[{0}, r[3]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{r[2],1,0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{r[3],0,1}, r[1]]
+ 2*cG[{0}, r[3]]*cG[{r[3],1,0}, r[1]]
- 1*cG[{0}, r[3]]*cG[{r[3],1,1}, r[1]]
- 2*cG[{1,0,0,r[3]}, r[1]]
+ 1*cG[{1,0,1,r[3]}, r[1]]
- 1*cG[{1,0,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,0,r[3],0}, r[1]]
- 3/2*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[1]]
+ 3/2*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 3/2*cG[{1,0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1*cG[{1,0}, r[1]]*cG[{r[1],r[3]}, 1]
- 2*cG[{1,0}, r[1]]*cG[{r[3],0}, 1]
+ 3*cG[{1,0}, r[1]]*cG[{r[3],1}, 1]
- 1*cG[{1,0}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1,1,0}, r[1]]*cG[{1}, r[3]]
+ 2*cG[{1,1,1,r[3]}, r[1]]
- 2*cG[{1,1,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,1,r[2],r[3]}, r[1]]
+ 1*cG[{1,1,r[2]}, r[1]]*cG[{r[2]}, r[3]]
+ 3*cG[{1,1,r[3],0}, r[1]]
- 1*cG[{1,1,r[3],r[1]}, r[1]]
- 1*cG[{1,1,r[3],r[2]}, r[1]]
+ 2*cG[{1,1,r[3],r[3]}, r[1]]
+ 1/2*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[1]]
+ 2*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[2]]
- 3/2*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,1,r[3]}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{1,1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 1*cG[{1,1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1*cG[{1,1}, r[1]]*cG[{r[2],r[3]}, 1]
+ 2*cG[{1,1}, r[1]]*cG[{r[3],1}, 1]
- 1*cG[{1,1}, r[1]]*cG[{r[3],r[2]}, 1]
+ 2*cG[{1,1}, r[1]]*cG[{r[3],r[3]}, 1]
+ 1*cG[{1,r[1],0,r[3]}, r[1]]
- 1*cG[{1,r[1],1,r[3]}, r[1]]
+ 1*cG[{1,r[1],1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[1],r[3]}, r[1]]*cG[{1}, r[1]]
- 1*cG[{1,r[1],r[3]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,r[1]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,r[1]}, r[1]]*cG[{r[3],0}, 1]
- 2*cG[{1,r[1]}, r[1]]*cG[{r[3],1}, 1]
+ 1*cG[{1,r[1]}, r[1]]*cG[{r[3],r[1]}, 1]
- 1*cG[{1,r[2],0,r[3]}, r[1]]
+ 1*cG[{1,r[2],0}, r[1]]*cG[{r[2]}, r[3]]
- 1*cG[{1,r[2],r[3],0}, r[1]]
+ 1/2*cG[{1,r[2],r[3]}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{1,r[2],r[3]}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[2]}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 1*cG[{1,r[2]}, r[1]]*cG[{r[3],0}, 1]
+ 2*cG[{1,r[3],0,0}, r[1]]
- 1*cG[{1,r[3],0,r[2]}, r[1]]
+ 1*cG[{1,r[3],0,r[3]}, r[1]]
- 1*cG[{1,r[3],0}, r[1]]*cG[{1}, r[1]]
+ 2*cG[{1,r[3],0}, r[1]]*cG[{1}, r[2]]
- 1*cG[{1,r[3],0}, r[1]]*cG[{r[2]}, r[3]]
+ 1*cG[{1,r[3],1,0}, r[1]]
- 1*cG[{1,r[3],1,r[1]}, r[1]]
+ 1*cG[{1,r[3],1,r[3]}, r[1]]
+ 1*cG[{1,r[3],1}, r[1]]*cG[{1}, r[1]]
- 1*cG[{1,r[3],1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,r[3],r[1],0}, r[1]]
- 1*cG[{1,r[3],r[2],0}, r[1]]
+ 1/2*cG[{1,r[3],r[2]}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{1,r[3],r[2]}, r[1]]*cG[{1}, r[3]]
+ 2*cG[{1,r[3],r[3],0}, r[1]]
- 1*cG[{1,r[3],r[3]}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{1,r[3],r[3]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]
+ 1*cG[{1,r[3]}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 2*cG[{1,r[3]}, r[1]]*cG[{r[1],1}, 1]
+ 1*cG[{1,r[3]}, r[1]]*cG[{r[1],r[3]}, 1]
- 1*cG[{1,r[3]}, r[1]]*cG[{r[2],0}, 1]
+ 1*cG[{1,r[3]}, r[1]]*cG[{r[3],0}, 1]
+ 1/6*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 2/3*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[3]]
+ 1*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
- 3/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, 1]
+ 1*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
- 1*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],1}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 3/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
- 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],r[2],r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],r[2]}, 1]*cG[{r[2]}, r[3]]
+ 1/2*cG[{1}, r[1]]*cG[{r[1],r[3],r[2]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[1],r[3],r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[1]]*cG[{r[2],0,r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],0,r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],0}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{r[2],0}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],r[1],r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[2],r[3],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[2]}, r[3]]*cG[{r[3],0}, r[1]]
+ 2*cG[{1}, r[1]]*cG[{r[3],0,0}, 1]
- 2*cG[{1}, r[1]]*cG[{r[3],0,0}, r[1]]
- 3/2*cG[{1}, r[1]]*cG[{r[3],0,1}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],0,r[1]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],0,r[2]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],0,r[2]}, r[1]]
+ 2*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[3],1,0}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],1,1}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],1,1}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],1,r[1]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],1,r[3]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[1],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],r[2]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],r[1],r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[2],0}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[3],r[3],0}, r[1]]
+ 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
- 1*cG[{1}, r[2]]*cG[{r[1],1,r[3]}, 1]
+ 2*cG[{1}, r[2]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[2]]*cG[{r[1],r[3],1}, 1]
+ 2*cG[{1}, r[2]]*cG[{r[3],1,0}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[1],1,r[2]}, 1]
- 1*cG[{1}, r[3]]*cG[{r[1],1,r[3]}, 1]
- 1*cG[{1}, r[3]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[1],r[2],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],r[2],r[3]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],r[2]}, 1]*cG[{r[2]}, r[3]]
- 1*cG[{1}, r[3]]*cG[{r[1],r[3],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[1],r[3],r[2]}, 1]
- 1*cG[{1}, r[3]]*cG[{r[1],r[3],r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]*cG[{r[2]}, r[3]]
- 1/2*cG[{1}, r[3]]*cG[{r[2],0,r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[2],0,r[3]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[2],0}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[2],0}, r[1]]*cG[{r[2]}, r[3]]
+ 1/2*cG[{1}, r[3]]*cG[{r[2],r[1],r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[2],r[3],0}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[2]}, r[3]]*cG[{r[3],0}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,1}, 1]
- 1*cG[{1}, r[3]]*cG[{r[3],0,1}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,r[2]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,r[2]}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[3],0,r[3]}, 1]
+ 1*cG[{1}, r[3]]*cG[{r[3],0,r[3]}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[3],0}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[3]]*cG[{r[3],1,0}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[3],1,1}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],r[2]}, 1]
- 1*cG[{1}, r[3]]*cG[{r[3],r[1],r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],r[2],0}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[3],r[3],0}, r[1]]
+ 1*cG[{r[1],1,1,r[3]}, 1]
- 1*cG[{r[1],1,r[1],r[3]}, 1]
- 1*cG[{r[1],1,r[2],r[3]}, 1]
- 1*cG[{r[1],1,r[2]}, 1]*cG[{r[2]}, r[3]]
- 1*cG[{r[1],1,r[3],r[2]}, 1]
+ 2*cG[{r[1],1,r[3],r[3]}, 1]
+ 1*cG[{r[1],1,r[3]}, 1]*cG[{r[2]}, r[3]]
- 1*cG[{r[1],1}, 1]*cG[{r[2],r[3]}, r[1]]
+ 1*cG[{r[1],1}, 1]*cG[{r[2]}, r[1]]*cG[{r[2]}, r[3]]
- 1*cG[{r[1],1}, 1]*cG[{r[2]}, r[3]]*cG[{r[3]}, r[1]]
- 1*cG[{r[1],1}, 1]*cG[{r[3],1}, r[1]]
- 1*cG[{r[1],1}, 1]*cG[{r[3],r[1]}, r[1]]
- 1*cG[{r[1],1}, 1]*cG[{r[3],r[2]}, r[1]]
+ 2*cG[{r[1],1}, 1]*cG[{r[3],r[3]}, r[1]]
- 1*cG[{r[1],r[2],1,r[3]}, 1]
- 1*cG[{r[1],r[2],1}, 1]*cG[{r[2]}, r[3]]
- 1*cG[{r[1],r[2],r[3],1}, 1]
+ 1*cG[{r[1],r[3],1,1}, 1]
- 1*cG[{r[1],r[3],1,r[2]}, 1]
+ 2*cG[{r[1],r[3],1,r[3]}, 1]
+ 1*cG[{r[1],r[3],1}, 1]*cG[{r[2]}, r[3]]
+ 1*cG[{r[1],r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{r[1],r[3],r[1],1}, 1]
- 1*cG[{r[1],r[3],r[2],1}, 1]
+ 2*cG[{r[1],r[3],r[3],1}, 1]
+ 1*cG[{r[2],0,1,r[3]}, 1]
+ 1*cG[{r[2],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[2],0,r[3],1}, 1]
- 1*cG[{r[2],0}, 1]*cG[{r[3],1}, r[1]]
- 1*cG[{r[2],1,0,r[3]}, r[1]]
+ 1*cG[{r[2],1,0}, r[1]]*cG[{r[2]}, r[3]]
- 1*cG[{r[2],1,r[3],0}, r[1]]
- 1*cG[{r[2],1}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{r[2],r[1],1,r[3]}, 1]
- 1*cG[{r[2],r[1],r[3],1}, 1]
- 1*cG[{r[2],r[3],1,0}, r[1]]
+ 1*cG[{r[2]}, r[1]]*cG[{r[3],0,1}, 1]
- 1*cG[{r[2]}, r[3]]*cG[{r[3],1,0}, r[1]]
+ 1*cG[{r[3],0,1,0}, r[1]]
+ 1*cG[{r[3],0,1,1}, 1]
+ 1*cG[{r[3],0,1,r[2]}, 1]
- 2*cG[{r[3],0,1,r[3]}, 1]
+ 1*cG[{r[3],0,1,r[3]}, r[1]]
- 4*cG[{r[3],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[3],0,r[2],1}, 1]
- 1*cG[{r[3],0,r[3],1}, 1]
+ 2*cG[{r[3],0}, 1]*cG[{r[3],1}, r[1]]
+ 1*cG[{r[3],0}, r[1]]*cG[{r[3],1}, 1]
+ 2*cG[{r[3],1,0,0}, r[1]]
+ 1*cG[{r[3],1,0,1}, 1]
- 1*cG[{r[3],1,0,r[2]}, r[1]]
- 1*cG[{r[3],1,0,r[3]}, 1]
+ 2*cG[{r[3],1,0,r[3]}, r[1]]
- 1*cG[{r[3],1,0}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[3],1,1,0}, r[1]]
- 1*cG[{r[3],1,1,r[1]}, r[1]]
- 1*cG[{r[3],1,1,r[3]}, r[1]]
- 1*cG[{r[3],1,r[1],0}, r[1]]
- 1*cG[{r[3],1,r[1],1}, 1]
+ 1*cG[{r[3],1,r[1],r[3]}, 1]
- 1*cG[{r[3],1,r[2],0}, r[1]]
+ 2*cG[{r[3],1,r[3],0}, r[1]]
- 1*cG[{r[3],1}, 1]*cG[{r[3],1}, r[1]]
- 1*cG[{r[3],r[1],1,0}, r[1]]
- 1*cG[{r[3],r[1],1,1}, 1]
- 1*cG[{r[3],r[1],1,r[2]}, 1]
+ 2*cG[{r[3],r[1],1,r[3]}, 1]
+ 1*cG[{r[3],r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{r[3],r[1],r[2],1}, 1]
+ 1*cG[{r[3],r[1],r[3],1}, 1]
- 1*cG[{r[3],r[2],1,0}, r[1]]
+ 2*cG[{r[3],r[3],1,0}, r[1]]
- 2*Zeta[3]*cG[{r[3]}, r[1]]);

Reggeon3Exchange[4,{0,1,1},{1,1,1,1}] = ( 1*cG[{0,1,0,r[3]}, 1]
- 1*cG[{0,1,1,r[3]}, 1]
- 1*cG[{0,1,r[1]}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,1,r[1]}, 1]*cG[{r[3]}, r[2]]
+ 1*cG[{0,1,r[2]}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,1,r[3]}, 1]*cG[{1}, r[1]]
+ 1*cG[{0,1,r[3]}, 1]*cG[{1}, r[3]]
- 1*cG[{0,r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,r[1],1}, 1]*cG[{r[3]}, r[2]]
+ 1*cG[{0,r[1]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{0}, r[3]]*cG[{1}, r[2]]
+ 1*cG[{0,r[1]}, 1]*cG[{1,r[3]}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{1,r[3]}, r[2]]
- 1*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1*cG[{0,r[1]}, 1]*cG[{1}, r[2]]*cG[{1}, r[3]]
+ 1*cG[{0,r[1]}, 1]*cG[{1}, r[2]]*cG[{r[3]}, r[2]]
+ 1*cG[{0,r[1]}, 1]*cG[{r[3],1}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{r[3],1}, r[2]]
+ 1*cG[{0,r[2],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{0,r[2]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1*cG[{0,r[2]}, 1]*cG[{1,r[3]}, r[1]]
+ 1*cG[{0,r[2]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{0,r[2]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1*cG[{0,r[2]}, 1]*cG[{r[3],1}, r[1]]
+ 1*cG[{0,r[3],0,1}, 1]
+ 1*cG[{0,r[3],0}, 1]*cG[{1}, r[2]]
- 1*cG[{0,r[3],1,1}, 1]
+ 1*cG[{0,r[3],1}, 1]*cG[{1}, r[1]]
- 1*cG[{0,r[3],1}, 1]*cG[{1}, r[2]]
+ 1*cG[{0,r[3],1}, 1]*cG[{1}, r[3]]
- 2*cG[{0,r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0,r[3]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1*cG[{0,r[3]}, 1]*cG[{0}, r[3]]*cG[{1}, r[2]]
+ 2*cG[{0,r[3]}, 1]*cG[{1,0}, r[1]]
- 1*cG[{0,r[3]}, 1]*cG[{1,0}, r[2]]
+ 1*cG[{0,r[3]}, 1]*cG[{1,1}, r[1]]
+ 2*cG[{0,r[3]}, 1]*cG[{1,1}, r[2]]
- 2*cG[{0,r[3]}, 1]*cG[{1,r[3]}, r[1]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[2]]*cG[{1}, r[2]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[2]]
- 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],1}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 3*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,0}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]
- 2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1,0,r[3]}, r[1]]
+ 3/2*cG[{0}, r[1]]*cG[{1,0,r[3]}, r[2]]
- 3*cG[{0}, r[1]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1,0}, r[2]]*cG[{1}, r[3]]
+ 5/2*cG[{0}, r[1]]*cG[{1,1,r[3]}, r[1]]
- 2*cG[{0}, r[1]]*cG[{1,1,r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[1],r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[1]}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{1,r[2],r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[1]]*cG[{1,r[3],0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1,r[3],0}, r[2]]
- 1*cG[{0}, r[1]]*cG[{1,r[3],1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1,r[3],r[1]}, r[1]]
- 5/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
+ 3/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[1]]*cG[{1,r[3]}, r[2]]*cG[{1}, r[2]]
- 1*cG[{0}, r[1]]*cG[{1,r[3]}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, 1]
+ 3/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, r[2]]
+ 1*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[2]]
- 1*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[2]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],0,1}, 1]
+ 1*cG[{0}, r[1]]*cG[{r[3],1,0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{r[3],1,0}, r[2]]
- 1*cG[{0}, r[1]]*cG[{r[3],1,1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{r[3],1,r[1]}, r[1]]
+ 2*cG[{0}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[2]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],r[1],1}, 1]
+ 1*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 2*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
+ 2*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]
+ 1*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 3/2*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 2*cG[{0}, r[2]]*cG[{1,0,r[3]}, r[1]]
+ 1*cG[{0}, r[2]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
- 4*cG[{0}, r[2]]*cG[{1,1,r[3]}, r[1]]
+ 2*cG[{0}, r[2]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 2*cG[{0}, r[2]]*cG[{1,r[3],0}, r[1]]
+ 2*cG[{0}, r[2]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 2*cG[{0}, r[2]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 2*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
- 1*cG[{0}, r[2]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 2*cG[{0}, r[2]]*cG[{r[3],1,0}, r[1]]
- 2*cG[{0}, r[2]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,0}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,0,1}, r[2]]
- 1*cG[{0}, r[3]]*cG[{1,0,r[3]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,0,r[3]}, r[2]]
- 2*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[2]]
+ 2*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,0}, r[2]]*cG[{1}, r[1]]
+ 3/2*cG[{0}, r[3]]*cG[{1,0}, r[2]]*cG[{1}, r[3]]
- 2*cG[{0}, r[3]]*cG[{1,1,0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,1,0}, r[2]]
+ 2*cG[{0}, r[3]]*cG[{1,1,1}, r[1]]
+ 2*cG[{0}, r[3]]*cG[{1,1,r[1]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,1,r[1]}, r[2]]
- 1*cG[{0}, r[3]]*cG[{1,1,r[2]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,1,r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[1]]
+ 2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{r[2]}, r[1]]
- 2*cG[{0}, r[3]]*cG[{1,1}, r[2]]*cG[{1}, r[1]]
+ 2*cG[{0}, r[3]]*cG[{1,1}, r[2]]*cG[{r[2]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[1],1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,r[1],1}, r[2]]
- 1*cG[{0}, r[3]]*cG[{1,r[1],r[3]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[1],r[3]}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[1]}, r[2]]*cG[{1}, r[1]]
- 3/2*cG[{0}, r[3]]*cG[{1,r[1]}, r[2]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,r[2],1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[2],r[3]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[1]]
- 3/2*cG[{0}, r[3]]*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,r[3],0}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3],1}, r[1]]
- 2*cG[{0}, r[3]]*cG[{1,r[3],r[1]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3],r[1]}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3],r[2]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 2*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{r[2]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,r[3]}, r[2]]*cG[{r[2]}, r[1]]
- 1/6*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[2]]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
- 3/2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],0}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],1}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2],0}, 1]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, 1]
- 1/2*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
+ 3/2*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[1],0}, 1]
+ 1*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
- 1*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[3],0}, 1]
+ 1*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{0}, r[3]]*cG[{r[3],0,1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{r[3],1,1}, r[1]]
- 2*cG[{1,0,0,r[3]}, r[2]]
+ 1*cG[{1,0,1,r[3]}, r[2]]
- 1*cG[{1,0,1}, r[2]]*cG[{1}, r[3]]
- 2*cG[{1,0,r[1],r[3]}, r[1]]
+ 1*cG[{1,0,r[1],r[3]}, r[2]]
+ 1*cG[{1,0,r[2],r[3]}, r[1]]
- 1*cG[{1,0,r[3],0}, r[2]]
- 2*cG[{1,0,r[3],r[1]}, r[1]]
+ 1*cG[{1,0,r[3],r[1]}, r[2]]
+ 1*cG[{1,0,r[3],r[2]}, r[1]]
+ 1*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[1]]
- 2*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,0,r[3]}, r[1]]*cG[{r[2]}, r[1]]
- 1/2*cG[{1,0,r[3]}, r[2]]*cG[{1}, r[1]]
+ 1/2*cG[{1,0,r[3]}, r[2]]*cG[{1}, r[3]]
- 1*cG[{1,0,r[3]}, r[2]]*cG[{r[2]}, r[1]]
+ 2*cG[{1,0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1*cG[{1,0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 3*cG[{1,0}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1*cG[{1,0}, r[1]]*cG[{r[2],r[3]}, 1]
+ 2*cG[{1,0}, r[1]]*cG[{r[3],1}, 1]
- 3*cG[{1,0}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1,0}, r[1]]*cG[{r[3],r[2]}, 1]
- 1/2*cG[{1,0}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,0}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,0}, r[2]]*cG[{r[1],r[3]}, 1]
- 2*cG[{1,0}, r[2]]*cG[{r[3],0}, 1]
+ 1*cG[{1,0}, r[2]]*cG[{r[3],1}, 1]
+ 1*cG[{1,0}, r[2]]*cG[{r[3],r[1]}, 1]
- 1*cG[{1,1,0,r[3]}, r[1]]
+ 1*cG[{1,1,0,r[3]}, r[2]]
+ 2*cG[{1,1,0}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,1,0}, r[2]]*cG[{1}, r[3]]
+ 2*cG[{1,1,1,r[3]}, r[1]]
- 2*cG[{1,1,1}, r[1]]*cG[{1}, r[3]]
+ 2*cG[{1,1,r[1],r[3]}, r[1]]
- 1*cG[{1,1,r[1],r[3]}, r[2]]
- 2*cG[{1,1,r[1]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,1,r[1]}, r[2]]*cG[{1}, r[3]]
- 1*cG[{1,1,r[2],r[3]}, r[1]]
+ 1*cG[{1,1,r[2]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,1,r[3],0}, r[1]]
+ 2*cG[{1,1,r[3],0}, r[2]]
+ 3*cG[{1,1,r[3],r[1]}, r[1]]
- 2*cG[{1,1,r[3],r[1]}, r[2]]
- 2*cG[{1,1,r[3],r[2]}, r[1]]
- 7/2*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[1]]
+ 4*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[2]]
+ 1/2*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[3]]
- 2*cG[{1,1,r[3]}, r[1]]*cG[{r[2]}, r[1]]
+ 2*cG[{1,1,r[3]}, r[2]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{1,1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 2*cG[{1,1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1/2*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 2*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 3*cG[{1,1}, r[1]]*cG[{r[1],r[3]}, 1]
- 2*cG[{1,1}, r[1]]*cG[{r[2],r[3]}, 1]
- 1*cG[{1,1}, r[1]]*cG[{r[3],0}, 1]
+ 2*cG[{1,1}, r[1]]*cG[{r[3],1}, 1]
+ 2*cG[{1,1}, r[1]]*cG[{r[3],r[1]}, 1]
- 1*cG[{1,1}, r[1]]*cG[{r[3],r[2]}, 1]
+ 2*cG[{1,1}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 2*cG[{1,1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 2*cG[{1,1}, r[2]]*cG[{r[1],r[3]}, 1]
+ 1*cG[{1,1}, r[2]]*cG[{r[3],0}, 1]
- 1*cG[{1,1}, r[2]]*cG[{r[3],r[1]}, 1]
- 1*cG[{1,r[1],0,r[3]}, r[1]]
+ 1*cG[{1,r[1],0,r[3]}, r[2]]
+ 1*cG[{1,r[1],1,r[3]}, r[1]]
- 1*cG[{1,r[1],1,r[3]}, r[2]]
- 1*cG[{1,r[1],1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[1],1}, r[2]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[1],r[3]}, r[2]]*cG[{1}, r[1]]
- 1/2*cG[{1,r[1],r[3]}, r[2]]*cG[{1}, r[3]]
- 1*cG[{1,r[1]}, r[1]]*cG[{r[3],0}, 1]
+ 1*cG[{1,r[1]}, r[1]]*cG[{r[3],r[1]}, 1]
- 1/2*cG[{1,r[1]}, r[2]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[1]}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,r[1]}, r[2]]*cG[{r[3],0}, 1]
- 1*cG[{1,r[1]}, r[2]]*cG[{r[3],1}, 1]
+ 1*cG[{1,r[2],0,r[3]}, r[1]]
- 1*cG[{1,r[2],1,r[3]}, r[1]]
+ 1*cG[{1,r[2],1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[2],r[3]}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{1,r[2],r[3]}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,r[2]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[2]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,r[2]}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{1,r[2]}, r[1]]*cG[{r[3],1}, 1]
+ 2*cG[{1,r[3],0,0}, r[2]]
+ 2*cG[{1,r[3],0,r[1]}, r[1]]
- 1*cG[{1,r[3],0,r[1]}, r[2]]
- 1*cG[{1,r[3],0,r[2]}, r[1]]
- 1*cG[{1,r[3],0,r[3]}, r[1]]
- 2*cG[{1,r[3],0}, r[1]]*cG[{1}, r[1]]
+ 2*cG[{1,r[3],0}, r[1]]*cG[{1}, r[2]]
+ 1*cG[{1,r[3],0}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,r[3],0}, r[1]]*cG[{r[2]}, r[1]]
- 1*cG[{1,r[3],0}, r[2]]*cG[{1}, r[2]]
+ 1*cG[{1,r[3],0}, r[2]]*cG[{1}, r[3]]
+ 1*cG[{1,r[3],0}, r[2]]*cG[{r[2]}, r[1]]
+ 1*cG[{1,r[3],1,0}, r[1]]
- 1*cG[{1,r[3],1,r[1]}, r[1]]
+ 1*cG[{1,r[3],1,r[3]}, r[1]]
+ 1*cG[{1,r[3],1}, r[1]]*cG[{1}, r[1]]
- 1*cG[{1,r[3],1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[3],r[1],0}, r[1]]
- 1*cG[{1,r[3],r[1],0}, r[2]]
- 2*cG[{1,r[3],r[1]}, r[1]]*cG[{1}, r[1]]
+ 2*cG[{1,r[3],r[1]}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[3],r[1]}, r[2]]*cG[{1}, r[2]]
- 1*cG[{1,r[3],r[1]}, r[2]]*cG[{1}, r[3]]
- 1*cG[{1,r[3],r[2],0}, r[1]]
+ 1*cG[{1,r[3],r[2]}, r[1]]*cG[{1}, r[1]]
- 1*cG[{1,r[3],r[2]}, r[1]]*cG[{1}, r[3]]
+ 2*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 2*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]
- 2*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]*cG[{r[2]}, r[1]]
+ 2*cG[{1,r[3]}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 2*cG[{1,r[3]}, r[1]]*cG[{r[1],0}, 1]
- 2*cG[{1,r[3]}, r[1]]*cG[{r[1],1}, 1]
+ 1*cG[{1,r[3]}, r[1]]*cG[{r[1],r[3]}, 1]
- 1*cG[{1,r[3]}, r[1]]*cG[{r[2],0}, 1]
- 1*cG[{1,r[3]}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{1,r[3]}, r[2]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]
+ 1*cG[{1,r[3]}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1*cG[{1,r[3]}, r[2]]*cG[{r[1],0}, 1]
+ 1/6*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 2/3*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]
- 1*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 3/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
+ 1*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[2],r[3]}, 1]
- 1*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 3/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[2]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, 1]
- 2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, r[1]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],0}, r[2]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, r[2]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
+ 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2],0}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2],r[3]}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
- 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[2]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[2]]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, 1]
- 2*cG[{1}, r[1]]*cG[{r[1],0}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 2*cG[{1}, r[1]]*cG[{r[1],r[3],0}, 1]
- 2*cG[{1}, r[1]]*cG[{r[1],r[3],1}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[2],0}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[2],r[3],0}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[2],r[3],1}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3],1}, 1]
- 1/2*cG[{1}, r[1]]*cG[{r[3],0,1}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],0,r[1]}, 1]
- 2*cG[{1}, r[1]]*cG[{r[3],0,r[1]}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[3],0,r[2]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],0,r[2]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, 1]
- 2*cG[{1}, r[1]]*cG[{r[3],1,0}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],1,1}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],1,1}, r[1]]
- 1*cG[{1}, r[1]]*cG[{r[3],1,r[1]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],1,r[2]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],1,r[3]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 2*cG[{1}, r[1]]*cG[{r[3],r[1],0}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],r[1],0}, r[1]]
- 3/2*cG[{1}, r[1]]*cG[{r[3],r[1],1}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],r[2],0}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[2],0}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[2],1}, 1]
+ 1/2*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1/2*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[3],0}, r[2]]
- 1/2*cG[{1}, r[2]]*cG[{1}, r[2]]*cG[{r[3],r[1]}, r[2]]
- 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]
+ 1*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[1],0}, 1]
- 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
- 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],0}, r[2]]
- 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, 1]
+ 1/2*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[2]]
+ 1*cG[{1}, r[2]]*cG[{r[1],0}, 1]*cG[{r[3]}, r[2]]
- 1*cG[{1}, r[2]]*cG[{r[1],r[3],0}, 1]
+ 1*cG[{1}, r[2]]*cG[{r[1],r[3],1}, 1]
- 1*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, 1]
- 1*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3],0}, r[2]]
+ 1*cG[{1}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3],1}, 1]
+ 2*cG[{1}, r[2]]*cG[{r[3],0,0}, 1]
- 2*cG[{1}, r[2]]*cG[{r[3],0,0}, r[2]]
- 1*cG[{1}, r[2]]*cG[{r[3],0,1}, 1]
- 1*cG[{1}, r[2]]*cG[{r[3],0,r[1]}, 1]
+ 1*cG[{1}, r[2]]*cG[{r[3],0,r[1]}, r[2]]
- 1*cG[{1}, r[2]]*cG[{r[3],1,0}, 1]
+ 2*cG[{1}, r[2]]*cG[{r[3],1,0}, r[1]]
+ 1*cG[{1}, r[2]]*cG[{r[3],1,r[1]}, 1]
+ 2*cG[{1}, r[2]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[2]]*cG[{r[3],r[1],0}, 1]
+ 1*cG[{1}, r[2]]*cG[{r[3],r[1],0}, r[2]]
+ 1*cG[{1}, r[2]]*cG[{r[3],r[1],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],0}, r[2]]
+ 1*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[1]]
- 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, r[2]]
- 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],r[2]}, r[1]]
- 1*cG[{1}, r[3]]*cG[{r[1],1,r[3]}, 1]
+ 1*cG[{1}, r[3]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[3]]*cG[{r[1],r[3],1}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,1}, 1]
- 1*cG[{1}, r[3]]*cG[{r[3],0,1}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[3],1,0}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[3],1,1}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],1}, 1]
- 2*cG[{r[1],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[1],0,1}, 1]*cG[{r[3]}, r[2]]
+ 2*cG[{r[1],0}, 1]*cG[{r[3],1}, r[1]]
- 1*cG[{r[1],0}, 1]*cG[{r[3],1}, r[2]]
+ 1*cG[{r[1],1,1,r[3]}, 1]
- 1*cG[{r[1],1,r[1],r[3]}, 1]
- 1*cG[{r[1],1}, 1]*cG[{r[3],1}, r[1]]
- 1*cG[{r[1],1}, 1]*cG[{r[3],r[1]}, r[1]]
+ 1*cG[{r[1],r[3],1,1}, 1]
+ 1*cG[{r[1],r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{r[1],r[3],r[1],1}, 1]
+ 1*cG[{r[2],0,1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{r[2],0}, 1]*cG[{r[3],1}, r[1]]
- 1*cG[{r[2]}, r[1]]*cG[{r[3],1,0}, r[1]]
+ 1*cG[{r[2]}, r[1]]*cG[{r[3],1,0}, r[2]]
- 1*cG[{r[2]}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[2]}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[2]]
+ 1*cG[{r[3],0,1,0}, r[2]]
+ 1*cG[{r[3],0,1,1}, 1]
+ 1*cG[{r[3],0,1,r[3]}, r[1]]
- 2*cG[{r[3],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[3],0,r[3],1}, 1]
+ 1*cG[{r[3],0}, r[2]]*cG[{r[3],1}, 1]
+ 2*cG[{r[3],1,0,0}, r[2]]
+ 1*cG[{r[3],1,0,1}, 1]
+ 2*cG[{r[3],1,0,r[1]}, r[1]]
- 1*cG[{r[3],1,0,r[1]}, r[2]]
- 1*cG[{r[3],1,0,r[2]}, r[1]]
- 1*cG[{r[3],1,0,r[3]}, 1]
- 1*cG[{r[3],1,0}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[3],1,1,0}, r[1]]
- 1*cG[{r[3],1,1,r[1]}, r[1]]
- 1*cG[{r[3],1,1,r[3]}, r[1]]
+ 1*cG[{r[3],1,r[1],0}, r[1]]
- 1*cG[{r[3],1,r[1],0}, r[2]]
- 1*cG[{r[3],1,r[1],1}, 1]
+ 1*cG[{r[3],1,r[1],r[3]}, 1]
- 1*cG[{r[3],1,r[2],0}, r[1]]
- 1*cG[{r[3],1}, 1]*cG[{r[3],1}, r[1]]
+ 2*cG[{r[3],1}, 1]*cG[{r[3],r[1]}, r[1]]
- 1*cG[{r[3],1}, 1]*cG[{r[3],r[1]}, r[2]]
- 1*cG[{r[3],1}, 1]*cG[{r[3],r[2]}, r[1]]
+ 1*cG[{r[3],r[1],1,0}, r[1]]
- 1*cG[{r[3],r[1],1,0}, r[2]]
- 1*cG[{r[3],r[1],1,1}, 1]
+ 1*cG[{r[3],r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{r[3],r[1],r[3],1}, 1]
- 1*cG[{r[3],r[2],1,0}, r[1]]
- 2*Zeta[3]*cG[{r[3]}, r[1]]);

Reggeon3Exchange[4,{1,0,1},{1,1,1,1}] = ( 1*cG[{0,1,0,r[3]}, 1]
- 1*cG[{0,1,1,r[3]}, 1]
+ 1*cG[{0,1,r[1]}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{0,1,r[3]}, 1]*cG[{1}, r[1]]
+ 1*cG[{0,1,r[3]}, 1]*cG[{1}, r[3]]
+ 1*cG[{0,r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{1,r[3]}, r[1]]
+ 1*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{0,r[1]}, 1]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
- 1*cG[{0,r[1]}, 1]*cG[{r[3],1}, r[1]]
+ 1*cG[{0,r[3],0,1}, 1]
+ 1*cG[{0,r[3],0}, 1]*cG[{1}, r[1]]
- 1*cG[{0,r[3],1,1}, 1]
+ 1*cG[{0,r[3],1}, 1]*cG[{1}, r[3]]
- 2*cG[{0,r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{0,r[3]}, 1]*cG[{0}, r[1]]*cG[{1}, r[3]]
- 2*cG[{0,r[3]}, 1]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1*cG[{0,r[3]}, 1]*cG[{1,0}, r[1]]
+ 3*cG[{0,r[3]}, 1]*cG[{1,1}, r[1]]
- 2*cG[{0,r[3]}, 1]*cG[{1,r[3]}, r[1]]
- 3/2*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{0,r[3]}, 1]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{0,r[3]}, 1]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 3/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[1]]*cG[{r[3],1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]
+ 3/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
- 5/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
- 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]
+ 3/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
- 3/2*cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 5/2*cG[{0}, r[1]]*cG[{1,0,r[3]}, r[1]]
- 3/2*cG[{0}, r[1]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
- 7/2*cG[{0}, r[1]]*cG[{1,1,r[3]}, r[1]]
+ 5/2*cG[{0}, r[1]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[1]]*cG[{1,r[1],r[3]}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]
- 2*cG[{0}, r[1]]*cG[{1,r[3],0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1,r[3],1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{1,r[3],r[1]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 3/2*cG[{0}, r[1]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]
- 3/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 3/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 5/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 5/2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
- 2*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, r[1]]
- 1*cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
- 1/2*cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{0}, r[1]]*cG[{r[3],0,1}, 1]
- 2*cG[{0}, r[1]]*cG[{r[3],1,0}, r[1]]
- 1*cG[{0}, r[1]]*cG[{r[3],1,1}, r[1]]
+ 1*cG[{0}, r[1]]*cG[{r[3],1,r[1]}, r[1]]
- 1*cG[{0}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1/2*cG[{0}, r[1]]*cG[{r[3],r[1],1}, 1]
- 2*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]
- 1*cG[{0}, r[3]]*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,0,1}, r[1]]
- 2*cG[{0}, r[3]]*cG[{1,0,r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[1]]
+ 7/2*cG[{0}, r[3]]*cG[{1,0}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,1,0}, r[1]]
+ 2*cG[{0}, r[3]]*cG[{1,1,1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,1,r[3]}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[1]]
- 1/2*cG[{0}, r[3]]*cG[{1,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,r[1],1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[1],r[3]}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[1]]
- 2*cG[{0}, r[3]]*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1,r[3],0}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1,r[3],1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{1,r[3]}, r[1]]*cG[{1}, r[1]]
- 1/6*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],1}, 1]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 2*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
+ 1*cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{0}, r[3]]*cG[{r[3],0,1}, r[1]]
- 1*cG[{0}, r[3]]*cG[{r[3],1,1}, r[1]]
- 2*cG[{1,0,0,r[3]}, r[1]]
+ 1*cG[{1,0,1,r[3]}, r[1]]
- 1*cG[{1,0,1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,0,r[3],0}, r[1]]
- 3/2*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[1]]
+ 3/2*cG[{1,0,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 3/2*cG[{1,0}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1*cG[{1,0}, r[1]]*cG[{r[1],r[3]}, 1]
- 2*cG[{1,0}, r[1]]*cG[{r[3],0}, 1]
+ 3*cG[{1,0}, r[1]]*cG[{r[3],1}, 1]
- 1*cG[{1,0}, r[1]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1,1,0}, r[1]]*cG[{1}, r[3]]
+ 2*cG[{1,1,1,r[3]}, r[1]]
- 2*cG[{1,1,1}, r[1]]*cG[{1}, r[3]]
+ 3*cG[{1,1,r[3],0}, r[1]]
- 1*cG[{1,1,r[3],r[1]}, r[1]]
+ 1/2*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[1]]
+ 1/2*cG[{1,1,r[3]}, r[1]]*cG[{1}, r[3]]
+ 1/2*cG[{1,1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 1/2*cG[{1,1}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 1*cG[{1,1}, r[1]]*cG[{r[1],r[3]}, 1]
+ 2*cG[{1,1}, r[1]]*cG[{r[3],1}, 1]
+ 1*cG[{1,r[1],0,r[3]}, r[1]]
- 1*cG[{1,r[1],1,r[3]}, r[1]]
+ 1*cG[{1,r[1],1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[1],r[3]}, r[1]]*cG[{1}, r[1]]
- 1*cG[{1,r[1],r[3]}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,r[1]}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[1]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
+ 1*cG[{1,r[1]}, r[1]]*cG[{r[3],0}, 1]
- 2*cG[{1,r[1]}, r[1]]*cG[{r[3],1}, 1]
+ 1*cG[{1,r[1]}, r[1]]*cG[{r[3],r[1]}, 1]
+ 2*cG[{1,r[3],0,0}, r[1]]
- 1*cG[{1,r[3],0,r[3]}, r[1]]
- 1*cG[{1,r[3],0}, r[1]]*cG[{1}, r[1]]
+ 2*cG[{1,r[3],0}, r[1]]*cG[{1}, r[3]]
+ 1*cG[{1,r[3],1,0}, r[1]]
- 1*cG[{1,r[3],1,r[1]}, r[1]]
+ 1*cG[{1,r[3],1,r[3]}, r[1]]
+ 1*cG[{1,r[3],1}, r[1]]*cG[{1}, r[1]]
- 1*cG[{1,r[3],1}, r[1]]*cG[{1}, r[3]]
- 1*cG[{1,r[3],r[1],0}, r[1]]
+ 1/2*cG[{1,r[3]}, r[1]]*cG[{1}, r[3]]*cG[{1}, r[3]]
- 2*cG[{1,r[3]}, r[1]]*cG[{r[1],1}, 1]
+ 1*cG[{1,r[3]}, r[1]]*cG[{r[1],r[3]}, 1]
- 1*cG[{1,r[3]}, r[1]]*cG[{r[3],0}, 1]
+ 1/6*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]
- 2/3*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[1],r[3]}, 1]
- 3/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],1}, 1]
+ 1/2*cG[{1}, r[1]]*cG[{1}, r[1]]*cG[{r[3],r[1]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],1}, 1]
- 1/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 3/2*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, 1]
- 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
- 1*cG[{1}, r[1]]*cG[{1}, r[3]]*cG[{r[3],r[1]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
+ 2*cG[{1}, r[1]]*cG[{r[3],0,0}, 1]
- 2*cG[{1}, r[1]]*cG[{r[3],0,0}, r[1]]
- 3/2*cG[{1}, r[1]]*cG[{r[3],0,1}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],0,r[1]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],0,r[3]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],1,0}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],1,1}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],1,1}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],1,r[1]}, 1]
- 1*cG[{1}, r[1]]*cG[{r[3],1,r[3]}, 1]
+ 1*cG[{1}, r[1]]*cG[{r[3],1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{1}, r[1]]*cG[{r[3],r[1],0}, r[1]]
+ 1/2*cG[{1}, r[1]]*cG[{r[3],r[1],1}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[1],r[3]}, 1]
+ 1/2*cG[{1}, r[3]]*cG[{1}, r[3]]*cG[{r[3],0}, r[1]]
- 1*cG[{1}, r[3]]*cG[{r[1],1,r[3]}, 1]
+ 1*cG[{1}, r[3]]*cG[{r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{1}, r[3]]*cG[{r[1],r[3],1}, 1]
- 1/2*cG[{1}, r[3]]*cG[{r[3],0,1}, 1]
- 1*cG[{1}, r[3]]*cG[{r[3],0,1}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[3],1,0}, r[1]]
+ 1*cG[{1}, r[3]]*cG[{r[3],1,1}, r[1]]
+ 1/2*cG[{1}, r[3]]*cG[{r[3],r[1],1}, 1]
+ 1*cG[{r[1],1,1,r[3]}, 1]
- 1*cG[{r[1],1,r[1],r[3]}, 1]
- 1*cG[{r[1],1}, 1]*cG[{r[3],1}, r[1]]
- 1*cG[{r[1],1}, 1]*cG[{r[3],r[1]}, r[1]]
+ 1*cG[{r[1],r[3],1,1}, 1]
+ 1*cG[{r[1],r[3],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{r[1],r[3],r[1],1}, 1]
+ 1*cG[{r[3],0,1,0}, r[1]]
+ 1*cG[{r[3],0,1,1}, 1]
+ 1*cG[{r[3],0,1,r[3]}, r[1]]
- 2*cG[{r[3],0,1}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[3],0,r[3],1}, 1]
+ 1*cG[{r[3],0}, r[1]]*cG[{r[3],1}, 1]
+ 2*cG[{r[3],1,0,0}, r[1]]
+ 1*cG[{r[3],1,0,1}, 1]
- 1*cG[{r[3],1,0,r[3]}, 1]
- 1*cG[{r[3],1,0}, 1]*cG[{r[3]}, r[1]]
+ 1*cG[{r[3],1,1,0}, r[1]]
- 1*cG[{r[3],1,1,r[1]}, r[1]]
- 1*cG[{r[3],1,1,r[3]}, r[1]]
- 1*cG[{r[3],1,r[1],0}, r[1]]
- 1*cG[{r[3],1,r[1],1}, 1]
+ 1*cG[{r[3],1,r[1],r[3]}, 1]
- 1*cG[{r[3],1}, 1]*cG[{r[3],1}, r[1]]
- 1*cG[{r[3],r[1],1,0}, r[1]]
- 1*cG[{r[3],r[1],1,1}, 1]
+ 1*cG[{r[3],r[1],1}, 1]*cG[{r[3]}, r[1]]
- 1*cG[{r[3],r[1],r[3],1}, 1]
- 2*Zeta[3]*cG[{r[3]}, r[1]]);


kappa4= (cG[{0}, r[1]]^2*cG[{0}, r[3]]*cG[{1}, r[1]])/4 - 
   (cG[{0}, r[1]]*cG[{0}, r[3]]^2*cG[{1}, r[1]])/4 + 
   (cG[{0}, r[3]]*cG[{1}, r[1]]^3)/12 - 
   (cG[{0}, r[1]]^2*cG[{1}, r[1]]*cG[{1}, r[3]])/4 + 
   (cG[{0}, r[3]]^2*cG[{1}, r[1]]*cG[{1}, r[3]])/4 - 
   (cG[{1}, r[1]]^3*cG[{1}, r[3]])/12 + 
   (cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]]^2)/4 - 
   (cG[{1}, r[1]]*cG[{1}, r[3]]^3)/12 + (cG[{0}, r[1]]^3*cG[{r[3]}, r[1]])/
    4 - (cG[{0}, r[1]]^2*cG[{0}, r[2]]*cG[{r[3]}, r[1]])/4 + 
   (cG[{0}, r[1]]*cG[{0}, r[2]]^2*cG[{r[3]}, r[1]])/4 - 
   (cG[{0}, r[1]]^2*cG[{0}, r[3]]*cG[{r[3]}, r[1]])/4 - 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{r[3]}, r[1]])/4 + 
   (cG[{0}, r[1]]*cG[{0}, r[3]]^2*cG[{r[3]}, r[1]])/4 + 
   (cG[{0}, r[1]]^2*cG[{1}, r[2]]*cG[{r[3]}, r[1]])/4 - 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]])/4 + 
   (cG[{0}, r[1]]*cG[{1}, r[2]]^2*cG[{r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/2 - 
   (cG[{0}, r[2]]^2*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/4 - 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/2 + 
   (cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/4 - 
   (cG[{0}, r[3]]^2*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/4 - 
   (3*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/4 + 
   (cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/4 - 
   (cG[{1}, r[2]]^2*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[3]]^2*cG[{r[3]}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{1}, r[3]]^2*cG[{r[3]}, r[1]])/4 + 
   (cG[{0}, r[3]]*cG[{1}, r[3]]^2*cG[{r[3]}, r[1]])/4 + 
   (cG[{1}, r[2]]*cG[{1}, r[3]]^2*cG[{r[3]}, r[1]])/2 - 
   (5*cG[{1}, r[3]]^3*cG[{r[3]}, r[1]])/12 + 
   (cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]^2)/4 - 
   (cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]^2)/2 + 
   (cG[{1}, r[3]]^2*cG[{r[3]}, r[1]]^2)/4 - 
   (cG[{1}, r[3]]*cG[{r[3]}, r[1]]^3)/6 + 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]])/4 - 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]])/4 - 
   (cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]])/4 - 
   (cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]])/4 + 
   (cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]])/4 + 
   (cG[{1}, r[3]]^2*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]])/4 + 
   (cG[{1}, r[3]]*cG[{r[2]}, r[1]]^2*cG[{r[3]}, r[2]])/4 + 
   (cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]]*cG[{r[3]}, r[2]])/4 - 
   (cG[{1}, r[3]]^2*cG[{r[3]}, r[1]]*cG[{r[3]}, r[2]])/4 + 
   (cG[{1}, r[3]]*cG[{r[3]}, r[1]]^2*cG[{r[3]}, r[2]])/4 - 
   (cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]^2)/4 + 
   (cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]]^2)/4 + 
   (cG[{0}, r[1]]*cG[{r[3]}, r[1]]*cG[{r[3]}, r[2]]^2)/4 - 
   (cG[{1}, r[3]]*cG[{r[3]}, r[1]]*cG[{r[3]}, r[2]]^2)/4 - 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{0, 1}, r[1]])/2 + 
   (cG[{0}, r[3]]^2*cG[{0, 1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{0, 1}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{0, 1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{0, 1}, r[3]])/2 - 
   cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{0, 1}, r[3]] + 
   cG[{0}, r[3]]*cG[{r[3]}, r[1]]*cG[{0, 1}, r[3]] + 
   (cG[{0}, r[1]]*cG[{r[3]}, r[2]]*cG[{0, r[2]}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{r[3]}, r[2]]*cG[{0, r[2]}, r[1]])/2 - 
   cG[{0}, r[1]]^2*cG[{0, r[3]}, r[1]] + 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{0, r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{0, r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{0, r[3]}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{0, r[3]}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{0, r[3]}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3]}, r[2]]*cG[{0, r[3]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{r[3]}, r[2]]*cG[{0, r[3]}, r[1]])/2 - 
   cG[{0, 1}, r[3]]*cG[{0, r[3]}, r[1]] - 
   (cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{0, r[3]}, r[2]])/2 + 
   (cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{0, r[3]}, r[2]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3]}, r[2]]*cG[{1, r[2]}, r[1]])/4 - 
   (cG[{0}, r[2]]*cG[{r[3]}, r[2]]*cG[{1, r[2]}, r[1]])/4 + 
   (cG[{0}, r[3]]*cG[{r[3]}, r[2]]*cG[{1, r[2]}, r[1]])/4 + 
   (cG[{1}, r[3]]*cG[{r[3]}, r[2]]*cG[{1, r[2]}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]^2*cG[{1, r[2]}, r[1]])/4 + 
   (cG[{0, r[3]}, r[2]]*cG[{1, r[2]}, r[1]])/2 - 
   (cG[{0}, r[1]]^2*cG[{1, r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{1, r[3]}, r[1]])/2 - 
   (cG[{0}, r[2]]^2*cG[{1, r[3]}, r[1]])/4 + 
   (cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{1, r[3]}, r[1]])/4 - 
   (cG[{0}, r[3]]^2*cG[{1, r[3]}, r[1]])/4 - 
   (3*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{1, r[3]}, r[1]])/4 + 
   (cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{1, r[3]}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{1, r[3]}, r[1]])/4 - 
   (cG[{1}, r[2]]^2*cG[{1, r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{1, r[3]}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{1, r[3]}, r[1]])/2 + 
   cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{1, r[3]}, r[1]] - 
   (cG[{1}, r[3]]^2*cG[{1, r[3]}, r[1]])/4 + 
   (cG[{0}, r[1]]*cG[{r[3]}, r[2]]*cG[{1, r[3]}, r[1]])/4 - 
   (cG[{1}, r[3]]*cG[{r[3]}, r[2]]*cG[{1, r[3]}, r[1]])/2 - 
   (cG[{r[3]}, r[2]]^2*cG[{1, r[3]}, r[1]])/4 + 
   (cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{1, r[3]}, r[2]])/2 - 
   (cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{1, r[3]}, r[2]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3]}, r[1]]*cG[{1, r[3]}, r[2]])/2 + 
   (cG[{1}, r[3]]*cG[{r[3]}, r[1]]*cG[{1, r[3]}, r[2]])/2 - 
   (cG[{1, r[2]}, r[1]]*cG[{1, r[3]}, r[2]])/2 + 
   (cG[{1, r[3]}, r[1]]*cG[{1, r[3]}, r[2]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3]}, r[2]]*cG[{r[2], 1}, r[1]])/4 - 
   (cG[{0}, r[2]]*cG[{r[3]}, r[2]]*cG[{r[2], 1}, r[1]])/4 + 
   (cG[{0}, r[3]]*cG[{r[3]}, r[2]]*cG[{r[2], 1}, r[1]])/4 + 
   (cG[{1}, r[3]]*cG[{r[3]}, r[2]]*cG[{r[2], 1}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]^2*cG[{r[2], 1}, r[1]])/4 + 
   (cG[{0, r[3]}, r[2]]*cG[{r[2], 1}, r[1]])/2 - 
   (cG[{1, r[3]}, r[2]]*cG[{r[2], 1}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3]}, r[2]]*cG[{r[2], r[2]}, r[1]])/2 + 
   (cG[{0}, r[1]]^2*cG[{r[2], r[3]}, r[1]])/4 - 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[2], r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[2], r[3]}, r[1]])/4 - 
   (cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[2], r[3]}, r[1]])/2 + 
   (cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[2], r[3]}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[2], r[3]}, r[1]])/4 + 
   (cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[2], r[3]}, r[1]])/2 - 
   (cG[{1}, r[3]]^2*cG[{r[2], r[3]}, r[1]])/4 + 
   cG[{0}, r[1]]*cG[{r[3]}, r[2]]*cG[{r[2], r[3]}, r[1]] - 
   cG[{1}, r[3]]*cG[{r[3]}, r[2]]*cG[{r[2], r[3]}, r[1]] - 
   cG[{0}, r[1]]^2*cG[{r[3], 1}, r[1]] + 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[2]]^2*cG[{r[3], 1}, r[1]])/4 + 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3], 1}, r[1]])/2 + 
   (cG[{0}, r[2]]*cG[{0}, r[3]]*cG[{r[3], 1}, r[1]])/4 - 
   (cG[{0}, r[3]]^2*cG[{r[3], 1}, r[1]])/4 - 
   (3*cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3], 1}, r[1]])/4 + 
   (cG[{0}, r[2]]*cG[{1}, r[2]]*cG[{r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{1}, r[2]]*cG[{r[3], 1}, r[1]])/4 - 
   (cG[{1}, r[2]]^2*cG[{r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3], 1}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3], 1}, r[1]])/2 + 
   cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3], 1}, r[1]] - 
   (cG[{1}, r[3]]^2*cG[{r[3], 1}, r[1]])/4 + 
   (cG[{0}, r[1]]*cG[{r[3]}, r[2]]*cG[{r[3], 1}, r[1]])/4 - 
   (cG[{1}, r[3]]*cG[{r[3]}, r[2]]*cG[{r[3], 1}, r[1]])/2 - 
   (cG[{r[3]}, r[2]]^2*cG[{r[3], 1}, r[1]])/4 + 
   (cG[{1, r[3]}, r[2]]*cG[{r[3], 1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3], 1}, r[2]])/2 - 
   (cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3], 1}, r[2]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3]}, r[1]]*cG[{r[3], 1}, r[2]])/2 + 
   (cG[{1}, r[3]]*cG[{r[3]}, r[1]]*cG[{r[3], 1}, r[2]])/2 - 
   (cG[{1, r[2]}, r[1]]*cG[{r[3], 1}, r[2]])/2 + 
   (cG[{1, r[3]}, r[1]]*cG[{r[3], 1}, r[2]])/2 - 
   (cG[{r[2], 1}, r[1]]*cG[{r[3], 1}, r[2]])/2 + 
   (cG[{r[3], 1}, r[1]]*cG[{r[3], 1}, r[2]])/2 - 
   (cG[{0}, r[1]]^2*cG[{r[3], r[2]}, r[1]])/4 + 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3], r[2]}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3], r[2]}, r[1]])/4 - 
   (cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3], r[2]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3], r[2]}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3], r[2]}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3], r[2]}, r[1]])/4 + 
   (cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3], r[2]}, r[1]])/2 - 
   (cG[{1}, r[3]]^2*cG[{r[3], r[2]}, r[1]])/4 + 
   (cG[{0}, r[1]]^2*cG[{r[3], r[3]}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3], r[3]}, r[1]])/2 + 
   cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3], r[3]}, r[1]] - 
   cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3], r[3]}, r[1]] - 
   (cG[{0}, r[1]]*cG[{r[3]}, r[2]]*cG[{r[3], r[3]}, r[1]])/2 + 
   cG[{1}, r[1]]*cG[{0, 0, 1}, r[3]] - 2*cG[{r[3]}, r[1]]*
    cG[{0, 0, 1}, r[3]] + 2*cG[{0}, r[1]]*cG[{0, 0, r[3]}, r[1]] - 
   2*cG[{1}, r[3]]*cG[{0, 0, r[3]}, r[1]] - 
   (cG[{r[3]}, r[2]]*cG[{0, 1, r[2]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{0, 1, r[3]}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{0, 1, r[3]}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{0, 1, r[3]}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]*cG[{0, 1, r[3]}, r[1]])/2 - 
   (cG[{r[3]}, r[2]]*cG[{0, r[2], 1}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{0, r[2], r[3]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{0, r[2], r[3]}, r[1]])/2 + 
   (3*cG[{0}, r[1]]*cG[{0, r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{0, r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{0, r[3], 1}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]*cG[{0, r[3], 1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{0, r[3], r[2]}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{0, r[3], r[2]}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{1, 0, 1}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{1, 0, 1}, r[1]])/2 - 
   (cG[{1}, r[1]]*cG[{1, 0, 1}, r[3]])/2 - 
   (cG[{r[3]}, r[2]]*cG[{1, 0, r[2]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1, 0, r[3]}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{1, 0, r[3]}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{1, 0, r[3]}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]*cG[{1, 0, r[3]}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]*cG[{1, 1, r[2]}, r[1]])/2 + 
   2*cG[{0}, r[1]]*cG[{1, 1, r[3]}, r[1]] - 
   (cG[{0}, r[2]]*cG[{1, 1, r[3]}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{1, 1, r[3]}, r[1]])/2 + 
   cG[{1}, r[2]]*cG[{1, 1, r[3]}, r[1]] - 
   (cG[{1}, r[3]]*cG[{1, 1, r[3]}, r[1]])/2 - 
   (cG[{r[3]}, r[2]]*cG[{1, 1, r[3]}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]*cG[{1, r[2], 1}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]*cG[{1, r[2], r[2]}, r[1]])/2 + 
   (cG[{0}, r[2]]*cG[{1, r[2], r[3]}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{1, r[2], r[3]}, r[1]])/4 + 
   (cG[{1}, r[2]]*cG[{1, r[2], r[3]}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{1, r[2], r[3]}, r[1]])/2 - 
   cG[{r[3]}, r[2]]*cG[{1, r[2], r[3]}, r[1]] + 
   (3*cG[{0}, r[1]]*cG[{1, r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{1, r[3], 1}, r[1]])/2 + 
   cG[{1}, r[2]]*cG[{1, r[3], 1}, r[1]] - 
   (cG[{1}, r[3]]*cG[{1, r[3], 1}, r[1]])/2 - 
   (cG[{r[3]}, r[2]]*cG[{1, r[3], 1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1, r[3], r[2]}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{1, r[3], r[2]}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{1, r[3], r[2]}, r[1]])/4 + 
   (cG[{1}, r[2]]*cG[{1, r[3], r[2]}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{1, r[3], r[2]}, r[1]])/2 - 
   cG[{0}, r[1]]*cG[{1, r[3], r[3]}, r[1]] + 
   (cG[{0}, r[2]]*cG[{1, r[3], r[3]}, r[1]])/2 - 
   cG[{1}, r[2]]*cG[{1, r[3], r[3]}, r[1]] + 
   cG[{1}, r[3]]*cG[{1, r[3], r[3]}, r[1]] + 
   (cG[{r[3]}, r[2]]*cG[{1, r[3], r[3]}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{r[2], 0, r[3]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{r[2], 0, r[3]}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]*cG[{r[2], 1, 1}, r[1]])/2 + 
   (cG[{r[3]}, r[2]]*cG[{r[2], 1, r[2]}, r[1]])/2 + 
   (cG[{0}, r[2]]*cG[{r[2], 1, r[3]}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{r[2], 1, r[3]}, r[1]])/4 + 
   (cG[{1}, r[2]]*cG[{r[2], 1, r[3]}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{r[2], 1, r[3]}, r[1]])/2 - 
   cG[{r[3]}, r[2]]*cG[{r[2], 1, r[3]}, r[1]] + 
   (cG[{r[3]}, r[2]]*cG[{r[2], r[2], 1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{r[2], r[2], r[3]}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{r[2], r[2], r[3]}, r[1]])/2 + 
   (cG[{0}, r[2]]*cG[{r[2], r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{r[2], r[3], 1}, r[1]])/4 + 
   (cG[{1}, r[2]]*cG[{r[2], r[3], 1}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{r[2], r[3], 1}, r[1]])/2 - 
   cG[{r[3]}, r[2]]*cG[{r[2], r[3], 1}, r[1]] - 
   (cG[{0}, r[1]]*cG[{r[2], r[3], r[2]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{r[2], r[3], r[2]}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{r[2], r[3], r[3]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{r[2], r[3], r[3]}, r[1]])/2 + 
   cG[{0}, r[1]]*cG[{r[3], 0, 1}, r[1]] - 
   (cG[{0}, r[1]]*cG[{r[3], 0, r[3]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{r[3], 0, r[3]}, r[1]])/2 + 
   2*cG[{0}, r[1]]*cG[{r[3], 1, 1}, r[1]] - 
   (cG[{0}, r[2]]*cG[{r[3], 1, 1}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{r[3], 1, 1}, r[1]])/2 + 
   cG[{1}, r[2]]*cG[{r[3], 1, 1}, r[1]] - 
   (cG[{1}, r[3]]*cG[{r[3], 1, 1}, r[1]])/2 - 
   (cG[{r[3]}, r[2]]*cG[{r[3], 1, 1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{r[3], 1, r[2]}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{r[3], 1, r[2]}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{r[3], 1, r[2]}, r[1]])/4 + 
   (cG[{1}, r[2]]*cG[{r[3], 1, r[2]}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{r[3], 1, r[2]}, r[1]])/2 - 
   cG[{0}, r[1]]*cG[{r[3], 1, r[3]}, r[1]] + 
   (cG[{0}, r[2]]*cG[{r[3], 1, r[3]}, r[1]])/2 - 
   cG[{1}, r[2]]*cG[{r[3], 1, r[3]}, r[1]] + 
   cG[{1}, r[3]]*cG[{r[3], 1, r[3]}, r[1]] + 
   (cG[{r[3]}, r[2]]*cG[{r[3], 1, r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{r[3], r[2], 1}, r[1]])/2 - 
   (cG[{0}, r[2]]*cG[{r[3], r[2], 1}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{r[3], r[2], 1}, r[1]])/4 + 
   (cG[{1}, r[2]]*cG[{r[3], r[2], 1}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{r[3], r[2], 1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{r[3], r[2], r[2]}, r[1]])/2 - 
   (cG[{1}, r[3]]*cG[{r[3], r[2], r[2]}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3], r[2], r[3]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{r[3], r[2], r[3]}, r[1]])/2 - 
   cG[{0}, r[1]]*cG[{r[3], r[3], 1}, r[1]] + 
   (cG[{0}, r[2]]*cG[{r[3], r[3], 1}, r[1]])/2 - 
   cG[{1}, r[2]]*cG[{r[3], r[3], 1}, r[1]] + 
   cG[{1}, r[3]]*cG[{r[3], r[3], 1}, r[1]] + 
   (cG[{r[3]}, r[2]]*cG[{r[3], r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3], r[3], r[2]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{r[3], r[3], r[2]}, r[1]])/2 + 
   cG[{0}, r[1]]*cG[{r[3], r[3], r[3]}, r[1]] - 2*cG[{0, 0, 1, r[3]}, r[1]] - 
   2*cG[{0, 0, r[3], 1}, r[1]] - cG[{0, 1, 0, r[3]}, r[1]] + 
   cG[{0, 1, r[2], r[3]}, r[1]]/2 - cG[{0, 1, r[3], r[2]}, r[1]]/2 + 
   cG[{0, r[2], 1, r[3]}, r[1]]/2 + cG[{0, r[2], r[3], 1}, r[1]]/2 - 
   cG[{0, r[3], 0, 1}, r[1]] - cG[{0, r[3], 1, r[2]}, r[1]]/2 - 
   cG[{0, r[3], r[2], 1}, r[1]]/2 - 2*cG[{1, 0, 0, r[3]}, r[1]] + 
   cG[{1, 0, r[2], r[3]}, r[1]]/2 - cG[{1, 0, r[3], r[2]}, r[1]]/2 - 
   (5*cG[{1, 1, 1, r[3]}, r[1]])/2 - cG[{1, 1, r[2], r[3]}, r[1]]/2 - 
   (5*cG[{1, 1, r[3], 1}, r[1]])/2 - cG[{1, 1, r[3], r[2]}, r[1]]/2 + 
   cG[{1, 1, r[3], r[3]}, r[1]] + cG[{1, r[2], 0, r[3]}, r[1]]/2 - 
   cG[{1, r[2], 1, r[3]}, r[1]]/2 - cG[{1, r[2], r[2], r[3]}, r[1]]/2 - 
   cG[{1, r[2], r[3], 1}, r[1]]/2 + cG[{1, r[2], r[3], r[2]}, r[1]]/2 + 
   cG[{1, r[2], r[3], r[3]}, r[1]]/2 + cG[{1, r[3], 0, r[3]}, r[1]]/2 - 
   (5*cG[{1, r[3], 1, 1}, r[1]])/2 - cG[{1, r[3], 1, r[2]}, r[1]]/2 + 
   cG[{1, r[3], 1, r[3]}, r[1]] - cG[{1, r[3], r[2], 1}, r[1]]/2 - 
   cG[{1, r[3], r[2], r[2]}, r[1]]/2 + cG[{1, r[3], r[2], r[3]}, r[1]]/2 + 
   cG[{1, r[3], r[3], 1}, r[1]] + cG[{1, r[3], r[3], r[2]}, r[1]]/2 - 
   cG[{1, r[3], r[3], r[3]}, r[1]] + cG[{r[2], 0, 1, r[3]}, r[1]]/2 + 
   cG[{r[2], 0, r[3], 1}, r[1]]/2 + cG[{r[2], 1, 0, r[3]}, r[1]]/2 - 
   cG[{r[2], 1, 1, r[3]}, r[1]]/2 - cG[{r[2], 1, r[2], r[3]}, r[1]]/2 - 
   cG[{r[2], 1, r[3], 1}, r[1]]/2 + cG[{r[2], 1, r[3], r[2]}, r[1]]/2 + 
   cG[{r[2], 1, r[3], r[3]}, r[1]]/2 - cG[{r[2], r[2], 1, r[3]}, r[1]]/2 - 
   cG[{r[2], r[2], r[3], 1}, r[1]]/2 - cG[{r[2], r[3], 1, 1}, r[1]]/2 + 
   cG[{r[2], r[3], 1, r[2]}, r[1]]/2 + cG[{r[2], r[3], 1, r[3]}, r[1]]/2 + 
   cG[{r[2], r[3], r[2], 1}, r[1]]/2 + cG[{r[2], r[3], r[3], 1}, r[1]]/2 - 
   2*cG[{r[3], 0, 0, 1}, r[1]] + cG[{r[3], 0, 1, r[3]}, r[1]]/2 + 
   cG[{r[3], 0, r[3], 1}, r[1]]/2 + cG[{r[3], 1, 0, r[3]}, r[1]]/2 - 
   (5*cG[{r[3], 1, 1, 1}, r[1]])/2 - cG[{r[3], 1, 1, r[2]}, r[1]]/2 + 
   cG[{r[3], 1, 1, r[3]}, r[1]] - cG[{r[3], 1, r[2], 1}, r[1]]/2 - 
   cG[{r[3], 1, r[2], r[2]}, r[1]]/2 + cG[{r[3], 1, r[2], r[3]}, r[1]]/2 + 
   cG[{r[3], 1, r[3], 1}, r[1]] + cG[{r[3], 1, r[3], r[2]}, r[1]]/2 - 
   cG[{r[3], 1, r[3], r[3]}, r[1]] - cG[{r[3], r[2], 1, 1}, r[1]]/2 - 
   cG[{r[3], r[2], 1, r[2]}, r[1]]/2 + cG[{r[3], r[2], 1, r[3]}, r[1]]/2 - 
   cG[{r[3], r[2], r[2], 1}, r[1]]/2 + cG[{r[3], r[2], r[3], 1}, r[1]]/2 + 
   cG[{r[3], r[3], 1, 1}, r[1]] + cG[{r[3], r[3], 1, r[2]}, r[1]]/2 - 
   cG[{r[3], r[3], 1, r[3]}, r[1]] + cG[{r[3], r[3], r[2], 1}, r[1]]/2 - 
   cG[{r[3], r[3], r[3], 1}, r[1]];


Reggeon3Exchange[3, {1, 0, 0}, {+1, +1, +1, +1}] = -1/2*(cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]) + 
   (cG[{0}, r[3]]^2*cG[{1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]])/2 - 
   (cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]])/2 - 
   (cG[{0}, r[1]]^2*cG[{r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3]}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/2 - 
   cG[{r[3]}, r[1]]*cG[{0, 1}, r[3]] + cG[{0}, r[1]]*cG[{1, r[3]}, r[1]] + 
   (cG[{0}, r[3]]*cG[{1, r[3]}, r[1]])/2 - 
   cG[{1}, r[3]]*cG[{1, r[3]}, r[1]] + cG[{0}, r[1]]*cG[{r[3], 1}, r[1]] - 
   (cG[{0}, r[3]]*cG[{r[3], 1}, r[1]])/2 + cG[{1, 0, r[3]}, r[1]] - 
   2*cG[{1, 1, r[3]}, r[1]] - cG[{1, r[3], 1}, r[1]] + 
   cG[{r[3], 0, 1}, r[1]] - 2*cG[{r[3], 1, 1}, r[1]];

Reggeon3Exchange[3, {0, 1, 0}, {+1, +1, +1, +1}]= -1/2*(cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]) + 
   (cG[{0}, r[3]]^2*cG[{1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]])/2 - 
   (cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]])/2 - 
   (cG[{0}, r[1]]*cG[{0}, r[2]]*cG[{r[3]}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{r[3]}, r[1]])/2 + 
   cG[{0}, r[1]]*cG[{1}, r[2]]*cG[{r[3]}, r[1]] - 
   (cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/2 + 
   (cG[{0}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/2 - 
   cG[{1}, r[2]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]] - 
   (cG[{1}, r[3]]*cG[{r[3]}, r[1]]^2)/2 + 
   (cG[{0}, r[1]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]])/2 - 
   (cG[{1}, r[3]]*cG[{r[2]}, r[1]]*cG[{r[3]}, r[2]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3]}, r[1]]*cG[{r[3]}, r[2]])/2 + 
   (cG[{1}, r[3]]*cG[{r[3]}, r[1]]*cG[{r[3]}, r[2]])/2 - 
   cG[{r[3]}, r[1]]*cG[{0, 1}, r[3]] - (cG[{r[3]}, r[2]]*cG[{1, r[2]}, r[1]])/
    2 - (cG[{0}, r[1]]*cG[{1, r[3]}, r[1]])/2 + 
   (cG[{0}, r[2]]*cG[{1, r[3]}, r[1]])/2 + 
   (cG[{0}, r[3]]*cG[{1, r[3]}, r[1]])/2 - 
   cG[{1}, r[2]]*cG[{1, r[3]}, r[1]] + (cG[{r[3]}, r[2]]*cG[{1, r[3]}, r[1]])/
    2 - (cG[{r[3]}, r[2]]*cG[{r[2], 1}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{r[2], r[3]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{r[2], r[3]}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3], 1}, r[1]])/2 + 
   (cG[{0}, r[2]]*cG[{r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[3]]*cG[{r[3], 1}, r[1]])/2 - 
   cG[{1}, r[2]]*cG[{r[3], 1}, r[1]] + cG[{1}, r[3]]*cG[{r[3], 1}, r[1]] + 
   (cG[{r[3]}, r[2]]*cG[{r[3], 1}, r[1]])/2 - 
   (cG[{0}, r[1]]*cG[{r[3], r[2]}, r[1]])/2 + 
   (cG[{1}, r[3]]*cG[{r[3], r[2]}, r[1]])/2 + 
   cG[{0}, r[1]]*cG[{r[3], r[3]}, r[1]] + cG[{1, 0, r[3]}, r[1]] + 
   cG[{1, r[2], r[3]}, r[1]]/2 + cG[{1, r[3], 1}, r[1]] + 
   cG[{1, r[3], r[2]}, r[1]]/2 - cG[{1, r[3], r[3]}, r[1]] + 
   cG[{r[2], 1, r[3]}, r[1]]/2 + cG[{r[2], r[3], 1}, r[1]]/2 + 
   cG[{r[3], 0, 1}, r[1]] + cG[{r[3], 1, r[2]}, r[1]]/2 - 
   cG[{r[3], 1, r[3]}, r[1]] + cG[{r[3], r[2], 1}, r[1]]/2 - 
   cG[{r[3], r[3], 1}, r[1]];
   
Reggeon3Exchange[3, {0, 0, 1}, {+1, +1, +1, +1}]=
  -1/2*(cG[{0}, r[1]]*cG[{0}, r[3]]*cG[{1}, r[1]]) + 
   (cG[{0}, r[3]]^2*cG[{1}, r[1]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[1]]*cG[{1}, r[3]])/2 - 
   (cG[{0}, r[3]]*cG[{1}, r[1]]*cG[{1}, r[3]])/2 + 
   (cG[{0}, r[1]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]])/2 + 
   cG[{0}, r[3]]*cG[{1}, r[3]]*cG[{r[3]}, r[1]] - 
   cG[{1}, r[3]]^2*cG[{r[3]}, r[1]] - cG[{r[3]}, r[1]]*cG[{0, 1}, r[3]] - 
   (cG[{0}, r[1]]*cG[{1, r[3]}, r[1]])/2 + 
   cG[{0}, r[3]]*cG[{1, r[3]}, r[1]] - cG[{1}, r[3]]*cG[{1, r[3]}, r[1]] - 
   (cG[{0}, r[1]]*cG[{r[3], 1}, r[1]])/2 + cG[{1, 0, r[3]}, r[1]] + 
   cG[{1, r[3], 1}, r[1]] + cG[{r[3], 0, 1}, r[1]];



==> anc/nonMHV3Reggeon.m <==
(***************************************************************************)
(*                                                                         *)
(*   Ancillary file to "Three-Reggeon Exchange in N=4 SYM at Leading       *)
(*   Logarithmic Accuracy" by Claude Duhr, Zhenjie Li, and Chi Zhang.      *)
(*                                                                         *)
(*   This file contains the three-Reggeon-exchange contributions to        *)
(*   non-MHV amplitudes, labeled as                                        *)
(*                                                                         *)
(*     Reggeon3Exchange[L, {i1, i2, i3}, {h4, h5, h6, h7}].                *)
(*                                                                         *)
(*   Here, L denotes the loop order; {i1, i2, i3} denotes the powers of    *)
(*   log(tau1), log(tau2), and log(tau3) in the expansion, respectively;   *)
(*   and hi denotes the helicity of particle i.                            *)
(*                                                                         *) 
(*   The results are stored as a two-column list, with the first column    *)
(*   containing the rational coefficients defined in eq. (4.27) of the     *)
(*   paper, and the second containing the associated single-valued         *)
(*   polylogarithms. For further clarification of the notation,            *)
(*   see footnote 5 of the paper.                                          *)
(*                                                                         *)
(*                                                                         *)
(***************************************************************************)






Reggeon3Exchange[2,{0,0,0},{-1,+1,+1,+1}]={{Rc[2,3,5],(cG[{0},rb[1]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2+cG[{1,rb[1]},rb[3]]/2-cG[{rb[1],1},rb[3]]/2},{Rc[2,3,6],-1/2*(cG[{0},rb[1]]*cG[{1},rb[3]])-cG[{0},rb[1]]*cG[{rb[1]},rb[3]]+cG[{0,1},rb[1]]/2+cG[{0,1},rb[3]]-cG[{0,rb[1]},rb[3]]-cG[{1,0},rb[1]]/2}};
 
Reggeon3Exchange[2,{0,0,0},{+1,-1,+1,+1}]={{R[2,3,4],-1/2*(Log[(1-r[2]/r[3])*(1-rb[2]/rb[3])]*Log[(r[1]*rb[1])/((-1+r[1])*(-1+r[3])*(-1+rb[1])*(-1+rb[3]))])},{R[2,3,4]*Rc[3,4,5],(Log[(r[1]*rb[1])/((-1+r[1])*(-1+r[3])*(-1+rb[1])*(-1+rb[3]))]*Log[(r[1]*(r[2]-r[3])*rb[1]*(rb[2]-rb[3]))/((r[1]-r[2])*r[3]*(rb[1]-rb[2])*rb[3])])/2},{R[2,3,4]*Rc[3,4,6],(Log[(1-r[2]/r[1])*(1-rb[2]/rb[1])]*Log[(r[1]*rb[1])/((-1+r[1])*(-1+r[3])*(-1+rb[1])*(-1+rb[3]))])/2}};
 
Reggeon3Exchange[2,{0,0,0},{-1,-1,+1,+1}]={{Rc[2,4,5],(cG[{0},rb[1]]*cG[{1},rb[3]])/2-cG[{0},rb[2]]*cG[{1},rb[3]]-(cG[{1},rb[1]]*cG[{1},rb[3]])/2+cG[{1},rb[2]]*cG[{1},rb[3]]-(cG[{0},rb[1]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{rb[2]},rb[3]]-cG[{1,rb[2]},rb[3]]/2+cG[{rb[2],1},rb[3]]/2},{Rc[2,4,6],cG[{0},rb[1]]^2/2-(cG[{0},rb[1]]*cG[{0},rb[2]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]])/2+(cG[{0},rb[2]]*cG[{1},rb[3]])/2-cG[{0,1},rb[1]]-cG[{0,1},rb[2]]+cG[{rb[1],0},rb[2]]},{Rc[3,4,5],-1/2*cG[{0},rb[1]]^2+(cG[{0},rb[1]]*cG[{0},rb[2]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]])/2-(cG[{0},rb[1]]*cG[{1},rb[3]])/2+(cG[{0},rb[1]-rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[3]])/2-cG[{1},rb[2]]*cG[{1},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2+cG[{1},rb[2]]*cG[{rb[2]},rb[3]]+cG[{0,1},rb[1]]+cG[{0,1},rb[2]]+cG[{1,rb[2]},rb[3]]/2-cG[{rb[1],1},rb[2]]-cG[{rb[2],1},rb[3]]/2},{Rc[3,4,6],-1/2*(cG[{0},rb[1]-rb[2]]*cG[{1},rb[3]])+(cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]])/2-cG[{rb[1],0},rb[2]]+cG[{rb[1],1},rb[2]]},{-Rc[2,3,6]+Rc[2,3,6]*Rc[3,4,5],cG[{0},rb[1]]^2/2-cG[{0},rb[2]]^2/2-cG[{0},rb[2]]*cG[{rb[2]},rb[3]]-cG[{0,1},rb[1]]+cG[{0,1},rb[3]]-cG[{0,rb[2]},rb[3]]+cG[{rb[1],0},rb[2]]}};

Reggeon3Exchange[2,{0,0,0},{+1,-1,-1,+1}]={R[2,3,5]*(1-Rc[3,5,6]),(Log[((-1+r[1])*(-1+r[3])*(-1+rb[1])*(-1+rb[3]))/(r[1]*rb[1])]*Log[(1-r[3]/r[1])*(1-rb[3]/rb[1])])/2};

Reggeon3Exchange[2,{0,0,0},{-1,+1,-1,+1}]={{Rc[2,3,4]-Rc[2,3,4]*Rc[4,5,6],(-(cG[{0},rb[3]]*cG[{1},rb[1]])-cG[{1},rb[1]]*cG[{1},rb[2]]+cG[{1},rb[2]]^2-cG[{1},rb[2]]*cG[{1},rb[3]]+cG[{0},rb[2]]*(cG[{1},rb[1]]+cG[{1},rb[3]])+cG[{0},rb[1]]*(-cG[{0},rb[2]]+cG[{0},rb[3]]+cG[{1},rb[2]]-cG[{rb[2]},rb[3]])+cG[{1},rb[1]]*cG[{rb[2]},rb[3]]+cG[{0,1},rb[3]]-2*cG[{1,0},rb[2]]-cG[{1,0},rb[3]]+cG[{1,rb[2]},rb[3]]-cG[{rb[2],1},rb[3]])/2},{Rc[2,3,6]-Rc[2,3,6]*Rc[4,5,6],(cG[{0},rb[2]]^2-cG[{0},rb[1]]*cG[{0},rb[3]]+cG[{0},rb[3]]*cG[{1},rb[1]]-2*cG[{0,1},rb[2]]-cG[{0,1},rb[3]]+cG[{1,0},rb[3]]+2*cG[{rb[2],0},rb[3]])/2},{R[3,4,5]*Rc[2,3,4]-R[3,4,5]*Rc[2,3,4]*Rc[4,5,6],(cG[{0},rb[3]]*cG[{1},rb[1]]+2*cG[{1},rb[1]]*cG[{1},rb[2]]+cG[{0},rb[1]-rb[2]]*cG[{1},rb[3]]-cG[{0},rb[2]]*(cG[{1},rb[1]]+cG[{1},rb[3]])-cG[{1},rb[1]]*cG[{rb[1]},rb[2]]-cG[{1},rb[1]]*cG[{rb[2]},rb[3]]+cG[{0},rb[1]]*(cG[{0},rb[2]]-cG[{0},rb[3]]-2*cG[{1},rb[2]]-cG[{1},rb[3]]-cG[{rb[1]},rb[2]]+cG[{rb[2]},rb[3]])-cG[{0,1},rb[3]]+2*cG[{1,0},rb[2]]+cG[{1,0},rb[3]]-2*cG[{1,rb[1]},rb[2]]-cG[{1,rb[2]},rb[3]]+cG[{rb[2],1},rb[3]])/2},{R[3,4,5]*Rc[2,3,6]-R[3,4,5]*Rc[2,3,6]*Rc[4,5,6],(-cG[{0},rb[2]]^2-cG[{0},rb[3]]*cG[{1},rb[1]]+cG[{0},rb[1]]*(cG[{0},rb[3]]+cG[{1},rb[3]]+2*cG[{rb[1]},rb[2]])-cG[{0,1},rb[1]]+cG[{0,1},rb[3]]+2*cG[{0,rb[1]},rb[2]]+cG[{1,0},rb[1]]-cG[{1,0},rb[3]]-2*cG[{rb[2],0},rb[3]])/2}};
 
Reggeon3Exchange[3,{1,0,0},{-1,+1,+1,+1}]={{1,(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[3]]^2)/4+(cG[{1},rb[1]]*cG[{rb[1]},rb[3]]^2)/4-(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2-(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],1},rb[3]])/2-cG[{0,1,0},rb[1]]/2-cG[{0,1,rb[1]},rb[3]]/2+cG[{0,rb[1],1},rb[3]]/2-cG[{1,0,1},rb[1]]/2-cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[1]},rb[3]]/2+cG[{1,rb[1],1},rb[3]]/2-cG[{1,rb[1],rb[1]},rb[3]]/2+cG[{rb[1],1,rb[1]},rb[3]]/2-cG[{rb[1],rb[1],1},rb[3]]/2},{Rc[2,3,5],-1/2*(cG[{0},rb[1]]^2*cG[{1},rb[3]])+cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]]-(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4+(cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4+cG[{1},rb[3]]^3/12+cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[3]]^2)/4-(cG[{1},rb[1]]*cG[{rb[1]},rb[3]]^2)/4-cG[{1},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]+cG[{0},rb[1]]*cG[{0,1},rb[3]]-cG[{1},rb[1]]*cG[{0,1},rb[3]]+cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]]-(cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[3]])/2+cG[{0,1,rb[1]},rb[3]]-cG[{0,rb[1],1},rb[3]]-cG[{1,0,1},rb[3]]+cG[{1,0,rb[1]},rb[3]]-cG[{1,1,rb[1]},rb[3]]+cG[{1,rb[1],1},rb[3]]-cG[{1,rb[1],rb[1]},rb[3]]/2-cG[{rb[1],1,rb[1]},rb[3]]/2+cG[{rb[1],rb[1],1},rb[3]]/2},{Rc[2,3,6],cG[{0},rb[1]]^3/12+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]]+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2-2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]]+cG[{1},rb[3]]*cG[{0,1},rb[1]]+2*cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]-cG[{0,0,1},rb[1]]/2+2*cG[{0,0,1},rb[3]]-2*cG[{0,0,rb[1]},rb[3]]+(3*cG[{0,1,0},rb[1]])/2-cG[{0,1,1},rb[3]]+cG[{0,1,rb[1]},rb[3]]-cG[{0,rb[1],1},rb[3]]+cG[{0,rb[1],rb[1]},rb[3]]+cG[{1,0,0},rb[1]]/2+cG[{1,0,1},rb[1]]-2*cG[{1,1,0},rb[1]]}};

Reggeon3Exchange[3,{0,1,0},{-1,+1,+1,+1}]={{Rc[2,3,4],-1/2*(cG[{0},rb[1]]^2*cG[{1},rb[2]])+cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[2]]+(cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-cG[{1},rb[2]]*cG[{0,1},rb[1]]-(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{1,0},rb[2]])/2-(cG[{1},rb[1]]*cG[{1,0},rb[2]])/2-cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2+(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2-cG[{0,1,rb[1]},rb[3]]/2+cG[{0,rb[1],1},rb[3]]/2-cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[1]},rb[3]]/2-cG[{1,1,0},rb[2]]+cG[{1,rb[1],0},rb[2]]+cG[{1,rb[2],1},rb[3]]/2-cG[{1,rb[2],rb[1]},rb[3]]/2+cG[{rb[2],1,rb[1]},rb[3]]/2-cG[{rb[2],rb[1],1},rb[3]]/2},{Rc[2,3,5],-1/2*(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{1},rb[1]]^2*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{1},rb[2]]^2*cG[{1},rb[3]])/2-(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4+(cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4+cG[{1},rb[3]]^3/12+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2-(cG[{1},rb[1]]^2*cG[{rb[1]},rb[3]])/2+cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[1]},rb[3]]+cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[1]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[3]]^2)/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[3]]^2)/2+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-cG[{1},rb[3]]*cG[{0,1},rb[1]]-cG[{1},rb[3]]*cG[{0,1},rb[2]]+cG[{0},rb[1]]*cG[{0,1},rb[3]]-cG[{1},rb[1]]*cG[{0,1},rb[3]]+cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]]+cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]]+cG[{rb[2]},rb[3]]*cG[{1,rb[1]},rb[2]]+cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]]-cG[{0},rb[2]]*cG[{1,rb[1]},rb[3]]-(3*cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2+cG[{1},rb[2]]*cG[{1,rb[1]},rb[3]]-(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2-cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]]+(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]-cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]+(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2+cG[{1},rb[1]]*cG[{rb[2],1},rb[3]]+(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2-cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]]-cG[{1},rb[1]]*cG[{rb[2],rb[1]},rb[3]]+cG[{0,1,rb[1]},rb[3]]-cG[{0,rb[1],1},rb[3]]-cG[{1,0,1},rb[3]]+cG[{1,0,rb[1]},rb[3]]-cG[{1,1,rb[1]},rb[3]]+cG[{1,rb[1],1},rb[3]]/2+cG[{1,rb[1],rb[1]},rb[3]]-cG[{1,rb[1],rb[2]},rb[3]]/2+cG[{1,rb[2],1},rb[3]]/2-cG[{1,rb[2],rb[1]},rb[3]]+cG[{rb[1],1,rb[2]},rb[3]]/2-cG[{rb[1],rb[1],1},rb[3]]+cG[{rb[1],rb[2],1},rb[3]]/2-cG[{rb[2],1,rb[1]},rb[3]]+cG[{rb[2],rb[1],1},rb[3]]},{Rc[2,3,6],cG[{0},rb[1]]^3/12-cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[2]]+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]+cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]]-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]]-2*cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]]-cG[{0},rb[1]]*cG[{rb[1]},rb[3]]^2-cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]]+2*cG[{1},rb[2]]*cG[{0,1},rb[1]]+(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]+(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2+cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+cG[{0},rb[1]]*cG[{0,1},rb[3]]-cG[{0},rb[2]]*cG[{0,1},rb[3]]-cG[{1},rb[1]]*cG[{0,1},rb[3]]+cG[{1},rb[2]]*cG[{0,1},rb[3]]+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-cG[{rb[2]},rb[3]]*cG[{0,rb[1]},rb[2]]-2*cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]]+2*cG[{0},rb[2]]*cG[{0,rb[1]},rb[3]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]]-2*cG[{1},rb[2]]*cG[{0,rb[1]},rb[3]]+cG[{rb[2]},rb[1]]*cG[{0,rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{0},rb[2]]*cG[{0,rb[2]},rb[3]]+cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{0},rb[1]]*cG[{rb[1],0},rb[2]]+cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]]+cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]]-cG[{0,0,1},rb[1]]/2+cG[{0,0,1},rb[2]]+2*cG[{0,0,1},rb[3]]-cG[{0,0,rb[1]},rb[2]]-2*cG[{0,0,rb[1]},rb[3]]+cG[{0,1,0},rb[2]]-cG[{0,1,1},rb[1]]-cG[{0,1,1},rb[2]]-cG[{0,1,1},rb[3]]+cG[{0,1,rb[1]},rb[2]]+2*cG[{0,1,rb[1]},rb[3]]-cG[{0,1,rb[2]},rb[3]]-cG[{0,rb[1],0},rb[2]]+cG[{0,rb[1],1},rb[3]]-2*cG[{0,rb[1],rb[1]},rb[3]]+cG[{0,rb[1],rb[2]},rb[3]]-2*cG[{0,rb[2],1},rb[3]]+2*cG[{0,rb[2],rb[1]},rb[3]]+cG[{1,0,0},rb[1]]/2+cG[{1,0,1},rb[1]]/2+cG[{rb[1],0,1},rb[3]]-cG[{rb[1],0,rb[1]},rb[3]]-cG[{rb[2],0,1},rb[3]]+cG[{rb[2],0,rb[1]},rb[3]]}};

Reggeon3Exchange[3,{0,0,1},{-1,+1,+1,+1}]={{Rc[2,3,5],-1/2*(cG[{0},rb[1]]^2*cG[{1},rb[3]])+cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]]+(cG[{1},rb[1]]^2*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4-(cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4+cG[{1},rb[3]]^3/4-(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2-(cG[{1},rb[1]]^2*cG[{rb[1]},rb[3]])/2-2*cG[{1},rb[3]]*cG[{0,1},rb[1]]+cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]]-(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(3*cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+cG[{1},rb[1]]*cG[{rb[1],1},rb[3]]-2*cG[{1,0,1},rb[3]]+2*cG[{1,0,rb[1]},rb[3]]-cG[{1,1,rb[1]},rb[3]]+cG[{1,rb[1],1},rb[3]]/2-2*cG[{rb[1],1,1},rb[3]]+cG[{rb[1],1,rb[1]},rb[3]]},{Rc[2,3,6],cG[{0},rb[1]]^3/12+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]]-cG[{0},rb[1]]*cG[{1},rb[3]]^2+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2+(5*cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]+(3*cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-(3*cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2+(3*cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2-2*cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]]-2*cG[{0},rb[1]]*cG[{rb[1],1},rb[3]]-cG[{0,0,1},rb[1]]/2-cG[{0,1,1},rb[1]]+cG[{0,1,1},rb[3]]+cG[{0,1,rb[1]},rb[3]]/2-(3*cG[{0,rb[1],1},rb[3]])/2+cG[{1,0,0},rb[1]]/2+cG[{1,0,1},rb[1]]/2+(5*cG[{1,0,1},rb[3]])/2-(5*cG[{1,0,rb[1]},rb[3]])/2+cG[{rb[1],0,1},rb[3]]-cG[{rb[1],0,rb[1]},rb[3]]}};
 
Reggeon3Exchange[3,{1,0,0},{+1,-1,+1,+1}]={{1-Rc[3,4,6],-1/4*cG[{0},rb[1]]^3+(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[1]]-(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]+cG[{rb[1]},rb[3]]*cG[{0,1},rb[2]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[3]]-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{1},rb[2]]*cG[{0,1},rb[3]]+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2-cG[{rb[1]},rb[3]]*cG[{rb[1],1},rb[2]]+cG[{rb[2]},rb[3]]*cG[{rb[1],1},rb[2]]-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]-cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]+(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+cG[{1},rb[2]]*cG[{rb[1],rb[2]},rb[3]]+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2+(3*cG[{0,0,1},rb[1]])/2-cG[{0,0,1},rb[2]]-cG[{0,1,rb[2]},rb[3]]/2+cG[{0,rb[1],1},rb[2]]+cG[{0,rb[2],1},rb[3]]/2-cG[{1,0,0},rb[1]]/2+cG[{1,0,1},rb[1]]/2-cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[2]},rb[3]]/2+cG[{1,rb[1],1},rb[3]]/2-cG[{1,rb[1],rb[2]},rb[3]]/2+cG[{rb[1],1,rb[2]},rb[3]]/2-cG[{rb[1],rb[2],1},rb[3]]/2},{R[2,3,4]-R[2,3,4]*Rc[3,4,6],-(cG[{0},rb[1]]^2*cG[{0},rb[2]])+(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/2+cG[{0},rb[1]]^2*cG[{0},rb[3]]-(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2+2*cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[1]]-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2-2*cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[1]]+(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2-cG[{0},rb[2]]*cG[{1},rb[1]]^2+cG[{0},rb[3]]*cG[{1},rb[1]]^2+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{1},rb[2]]^2*cG[{1},rb[3]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]]+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]]+2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]-cG[{1},rb[1]]^2*cG[{rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2-cG[{rb[1]},rb[3]]*cG[{0,1},rb[2]]+2*cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-cG[{0},rb[1]]*cG[{0,1},rb[3]]+2*cG[{0},rb[2]]*cG[{0,1},rb[3]]+cG[{1},rb[1]]*cG[{0,1},rb[3]]-2*cG[{1},rb[2]]*cG[{0,1},rb[3]]-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2+cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]]+2*cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{1,0},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,0},rb[3]])/2+(cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],0},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[3]])/2+cG[{rb[1]},rb[3]]*cG[{rb[1],1},rb[2]]-cG[{rb[2]},rb[3]]*cG[{rb[1],1},rb[2]]+(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2-cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]+cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]-(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{rb[1],rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2-cG[{1},rb[1]]*cG[{rb[2],1},rb[3]]+(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2+2*cG[{0,0,1},rb[2]]+cG[{0,0,1},rb[3]]-cG[{0,1,0},rb[3]]-cG[{0,1,1},rb[2]]+cG[{0,1,rb[2]},rb[3]]-cG[{0,rb[1],1},rb[2]]-cG[{0,rb[2],1},rb[3]]+cG[{1,0,0},rb[3]]-cG[{1,0,1},rb[3]]/2-cG[{1,0,rb[2]},rb[3]]-cG[{1,rb[1],0},rb[3]]/2+cG[{1,rb[1],rb[2]},rb[3]]/2+cG[{1,rb[2],1},rb[3]]/2-cG[{rb[1],0,1},rb[3]]/2+cG[{rb[1],1,0},rb[3]]/2-cG[{rb[1],1,rb[2]},rb[3]]/2+cG[{rb[1],rb[2],1},rb[3]]/2},{Rc[3,4,5]-Rc[3,4,6],cG[{0},rb[1]]^3/4-(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4+cG[{1},rb[1]]^3/12-(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{1},rb[3]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+cG[{0},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]+cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[3]]*cG[{0,1},rb[2]]+cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2+cG[{0},rb[2]]*cG[{0,1},rb[3]]+(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2-cG[{1},rb[2]]*cG[{0,1},rb[3]]-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]])/2+cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]+(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2+cG[{rb[1]},rb[3]]*cG[{rb[1],1},rb[2]]-cG[{rb[2]},rb[3]]*cG[{rb[1],1},rb[2]]+(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2-cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]+cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]-(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{rb[1],rb[2]},rb[3]]-(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2-(3*cG[{0,0,1},rb[1]])/2+cG[{0,0,1},rb[2]]-cG[{0,1,0},rb[1]]/2+cG[{0,1,1},rb[1]]/2+cG[{0,1,rb[2]},rb[3]]/2-cG[{0,rb[1],1},rb[2]]-cG[{0,rb[2],1},rb[3]]/2+cG[{1,0,0},rb[1]]/2-cG[{1,0,1},rb[1]]/2+cG[{1,0,1},rb[3]]/2-cG[{1,0,rb[2]},rb[3]]/2-cG[{1,1,0},rb[1]]/2-cG[{1,rb[1],1},rb[3]]/2+cG[{1,rb[1],rb[2]},rb[3]]/2-cG[{rb[1],0,1},rb[2]]-cG[{rb[1],1,rb[2]},rb[3]]/2+cG[{rb[1],rb[1],1},rb[2]]+cG[{rb[1],rb[2],1},rb[3]]/2},{R[2,3,4]*Rc[3,4,5]-R[2,3,4]*Rc[3,4,6],cG[{0},rb[1]]^2*cG[{0},rb[2]]-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/2-cG[{0},rb[1]]^2*cG[{0},rb[3]]+(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2-2*cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[1]]+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2+2*cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[1]]-(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2+cG[{0},rb[2]]*cG[{1},rb[1]]^2-cG[{0},rb[3]]*cG[{1},rb[1]]^2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{1},rb[3]])/2-cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]]+2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[2]]-cG[{1},rb[1]]^2*cG[{rb[1]},rb[2]]+cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[3]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]]-cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]]-2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]+cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]+cG[{1},rb[1]]^2*cG[{rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2+cG[{rb[1]},rb[3]]*cG[{0,1},rb[2]]-2*cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+cG[{0},rb[1]]*cG[{0,1},rb[3]]-2*cG[{0},rb[2]]*cG[{0,1},rb[3]]-cG[{1},rb[1]]*cG[{0,1},rb[3]]+2*cG[{1},rb[2]]*cG[{0,1},rb[3]]+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]+cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]]-2*cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{1,0},rb[3]])/2-(cG[{1},rb[1]]*cG[{1,0},rb[3]])/2-(cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2+(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2+cG[{0},rb[1]]*cG[{rb[1],0},rb[2]]-cG[{1},rb[1]]*cG[{rb[1],0},rb[2]]-(cG[{0},rb[1]]*cG[{rb[1],0},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],0},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2-cG[{rb[1]},rb[3]]*cG[{rb[1],1},rb[2]]+cG[{rb[2]},rb[3]]*cG[{rb[1],1},rb[2]]-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]-cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]+(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+cG[{1},rb[2]]*cG[{rb[1],rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2+cG[{1},rb[1]]*cG[{rb[2],1},rb[3]]-(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2-2*cG[{0,0,1},rb[2]]-cG[{0,0,1},rb[3]]+cG[{0,1,0},rb[3]]+cG[{0,1,1},rb[2]]-cG[{0,1,rb[2]},rb[3]]+cG[{0,rb[1],1},rb[2]]+cG[{0,rb[2],1},rb[3]]-cG[{1,0,0},rb[3]]+cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[2]},rb[3]]+cG[{1,rb[1],0},rb[3]]/2-cG[{1,rb[1],rb[2]},rb[3]]/2-cG[{1,rb[2],1},rb[3]]/2+2*cG[{rb[1],0,1},rb[2]]+cG[{rb[1],0,1},rb[3]]/2-cG[{rb[1],1,0},rb[3]]/2-cG[{rb[1],1,1},rb[2]]+cG[{rb[1],1,rb[2]},rb[3]]/2-cG[{rb[1],rb[1],1},rb[2]]-cG[{rb[1],rb[2],1},rb[3]]/2}};

Reggeon3Exchange[3,{0,1,0},{+1,-1,+1,+1}]={{R[2,3,4],-1/2*(cG[{0},rb[1]]*cG[{0},rb[2]]^2)+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{0},rb[3]]-(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2-cG[{0},rb[2]]*cG[{0},rb[3]]*cG[{1},rb[1]]+(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2-cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[2]]+cG[{0},rb[3]]*cG[{1},rb[1]]*cG[{1},rb[2]]-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{1},rb[2]]^2*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]]+cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[2]},rb[3]]^2)/4+(cG[{1},rb[1]]*cG[{rb[2]},rb[3]]^2)/4+(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2-cG[{1},rb[3]]*cG[{0,1},rb[2]]+cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]])/2+cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{1,0},rb[2]])/2-(cG[{1},rb[1]]*cG[{1,0},rb[2]])/2+(cG[{0},rb[1]]*cG[{1,0},rb[3]])/2-cG[{0},rb[2]]*cG[{1,0},rb[3]]-(cG[{1},rb[1]]*cG[{1,0},rb[3]])/2+cG[{1},rb[2]]*cG[{1,0},rb[3]]-(cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(3*cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],0},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],0},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+cG[{0},rb[1]]*cG[{rb[2],0},rb[3]]-cG[{1},rb[1]]*cG[{rb[2],0},rb[3]]+(cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2+cG[{0,0,1},rb[2]]+cG[{0,0,1},rb[3]]-cG[{0,1,0},rb[3]]-cG[{0,1,1},rb[2]]+cG[{0,1,rb[2]},rb[3]]/2-cG[{0,rb[2],1},rb[3]]/2+cG[{1,0,0},rb[2]]+cG[{1,0,0},rb[3]]-cG[{1,0,1},rb[3]]-cG[{1,0,rb[2]},rb[3]]/2-cG[{1,1,0},rb[2]]+cG[{1,rb[1],0},rb[3]]/2-cG[{1,rb[1],rb[2]},rb[3]]/2-cG[{1,rb[2],0},rb[3]]+cG[{1,rb[2],1},rb[3]]+cG[{1,rb[2],rb[2]},rb[3]]/2+cG[{rb[1],0,1},rb[3]]/2+cG[{rb[1],1,0},rb[3]]/2-cG[{rb[1],1,rb[2]},rb[3]]/2-cG[{rb[1],rb[2],1},rb[3]]/2-cG[{rb[2],0,1},rb[3]]+cG[{rb[2],1,rb[2]},rb[3]]/2+cG[{rb[2],rb[2],1},rb[3]]/2},{R[2,3,4]*Rc[3,4,5],(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/2-cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{0},rb[3]]+(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2+cG[{0},rb[2]]*cG[{0},rb[3]]*cG[{1},rb[1]]-(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2+cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[2]]-cG[{0},rb[3]]*cG[{1},rb[1]]*cG[{1},rb[2]]+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]]-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]]-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]]+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{1},rb[3]])/2-(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[3]]*cG[{rb[1]},rb[2]]^2)/4-cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]]+cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]]-cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]]-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2]},rb[3]]^2)/4-(cG[{1},rb[1]]*cG[{rb[2]},rb[3]]^2)/4-(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-cG[{0},rb[1]]*cG[{1,0},rb[2]]+cG[{1},rb[1]]*cG[{1,0},rb[2]]-2*cG[{0},rb[1]]*cG[{1,0},rb[3]]+cG[{0},rb[2]]*cG[{1,0},rb[3]]+cG[{1},rb[1]]*cG[{1,0},rb[3]]-cG[{1},rb[2]]*cG[{1,0},rb[3]]+cG[{rb[2]},rb[1]]*cG[{1,0},rb[3]]+cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]]-cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]]-cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]]+cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]]+(cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2-cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]]+(3*cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2+cG[{0},rb[1]]*cG[{rb[1],0},rb[3]]-cG[{1},rb[1]]*cG[{rb[1],0},rb[3]]+(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2-(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2+cG[{0},rb[1]]*cG[{rb[1],1},rb[3]]-cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]]-cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]]+cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]]-cG[{0},rb[1]]*cG[{rb[2],0},rb[3]]+cG[{1},rb[1]]*cG[{rb[2],0},rb[3]]-(cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2-cG[{0,0,1},rb[2]]-cG[{0,0,1},rb[3]]+cG[{0,1,0},rb[3]]+cG[{0,1,1},rb[2]]-cG[{0,1,rb[2]},rb[3]]/2+cG[{0,rb[2],1},rb[3]]/2+cG[{1,0,0},rb[3]]+cG[{1,0,1},rb[3]]/2-cG[{1,0,rb[2]},rb[3]]/2-cG[{1,rb[1],0},rb[3]]+cG[{1,rb[1],rb[2]},rb[3]]-cG[{1,rb[2],1},rb[3]]/2-cG[{1,rb[2],rb[2]},rb[3]]/2+cG[{rb[1],0,1},rb[2]]-cG[{rb[1],0,1},rb[3]]-cG[{rb[1],1,0},rb[3]]-cG[{rb[1],1,1},rb[2]]+cG[{rb[1],1,rb[2]},rb[3]]+cG[{rb[1],rb[2],1},rb[3]]+cG[{rb[2],0,1},rb[3]]-cG[{rb[2],1,rb[2]},rb[3]]/2-cG[{rb[2],rb[2],1},rb[3]]/2},{R[2,3,4]*Rc[3,4,6],-1/2*(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{1},rb[3]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]]+cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2+cG[{0},rb[1]]*cG[{rb[1],0},rb[3]]-cG[{rb[2]},rb[1]]*cG[{rb[1],0},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2-cG[{0},rb[1]]*cG[{rb[1],1},rb[3]]+cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]]-cG[{rb[1],0,0},rb[2]]-2*cG[{rb[1],0,0},rb[3]]-cG[{rb[1],0,1},rb[2]]+cG[{rb[1],0,1},rb[3]]+cG[{rb[1],0,rb[2]},rb[3]]+cG[{rb[1],1,0},rb[2]]+cG[{rb[1],1,0},rb[3]]+cG[{rb[1],1,1},rb[2]]-cG[{rb[1],1,rb[2]},rb[3]]+cG[{rb[1],rb[2],0},rb[3]]-cG[{rb[1],rb[2],1},rb[3]]}};


Reggeon3Exchange[3,{0,0,1},{+1,-1,+1,+1}]={{R[2,3,4],(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{1},rb[2]]^2*cG[{1},rb[3]])/2-cG[{0},rb[2]]*cG[{1},rb[3]]^2-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2-cG[{1},rb[3]]*cG[{0,1},rb[2]]+cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2+cG[{0},rb[2]]*cG[{0,1},rb[3]]+(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2-cG[{1},rb[2]]*cG[{0,1},rb[3]]+cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{1,0},rb[2]])/2+(cG[{1},rb[1]]*cG[{1,0},rb[2]])/2-(cG[{0},rb[1]]*cG[{1,0},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,0},rb[3]])/2+(cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2+cG[{0,0,1},rb[2]]-2*cG[{0,1,0},rb[3]]-cG[{0,1,1},rb[2]]+2*cG[{0,1,1},rb[3]]+cG[{0,1,rb[2]},rb[3]]+cG[{1,0,0},rb[2]]+cG[{1,0,1},rb[3]]-cG[{1,1,0},rb[2]]+2*cG[{1,1,0},rb[3]]-2*cG[{1,1,rb[2]},rb[3]]-cG[{1,rb[2],1},rb[3]]+cG[{rb[2],1,0},rb[3]]-2*cG[{rb[2],1,1},rb[3]]},{R[2,3,4]*Rc[3,4,5],-1/2*(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{1},rb[3]])/2+cG[{0},rb[1]]*cG[{1},rb[3]]^2+(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-cG[{1},rb[3]]^2*cG[{rb[2]},rb[1]]+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[3]]-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{1},rb[2]]*cG[{0,1},rb[3]]-cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-cG[{0},rb[1]]*cG[{1,0},rb[3]]+cG[{rb[2]},rb[1]]*cG[{1,0},rb[3]]+(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2-cG[{0,0,1},rb[2]]+2*cG[{0,1,0},rb[3]]+cG[{0,1,1},rb[2]]-2*cG[{0,1,1},rb[3]]-cG[{0,1,rb[2]},rb[3]]+2*cG[{1,0,0},rb[3]]-(3*cG[{1,0,1},rb[3]])/2-cG[{1,0,rb[2]},rb[3]]-2*cG[{1,1,0},rb[3]]+2*cG[{1,1,rb[2]},rb[3]]-cG[{1,rb[2],0},rb[3]]+(3*cG[{1,rb[2],1},rb[3]])/2+cG[{rb[1],0,1},rb[2]]-cG[{rb[1],1,1},rb[2]]-cG[{rb[2],1,0},rb[3]]+2*cG[{rb[2],1,1},rb[3]]},{R[2,3,4]*Rc[3,4,6],-(cG[{0},rb[1]]*cG[{1},rb[3]]^2)+cG[{0},rb[2]]*cG[{1},rb[3]]^2-cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+cG[{1},rb[3]]^2*cG[{rb[2]},rb[1]]+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2+(3*cG[{0},rb[1]]*cG[{rb[1],0},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[3]])/2-cG[{rb[2]},rb[1]]*cG[{rb[1],0},rb[3]]+(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2-(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-cG[{1,rb[1],0},rb[3]]/2+cG[{1,rb[1],rb[2]},rb[3]]/2-cG[{rb[1],0,0},rb[2]]-2*cG[{rb[1],0,0},rb[3]]-cG[{rb[1],0,1},rb[2]]+cG[{rb[1],0,1},rb[3]]/2+cG[{rb[1],0,rb[2]},rb[3]]+cG[{rb[1],1,0},rb[2]]+cG[{rb[1],1,0},rb[3]]/2+cG[{rb[1],1,1},rb[2]]-cG[{rb[1],1,rb[2]},rb[3]]/2+cG[{rb[1],rb[2],0},rb[3]]-cG[{rb[1],rb[2],1},rb[3]]/2}};

Reggeon3Exchange[3,{1,0,0},{-1,-1,+1,+1}]={{1-Rc[3,4,6],-1/4*cG[{0},rb[1]]^3+(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[1]]-(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]+cG[{rb[1]},rb[3]]*cG[{0,1},rb[2]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[3]]-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{1},rb[2]]*cG[{0,1},rb[3]]+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2-cG[{rb[1]},rb[3]]*cG[{rb[1],1},rb[2]]+cG[{rb[2]},rb[3]]*cG[{rb[1],1},rb[2]]-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]-cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]+(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+cG[{1},rb[2]]*cG[{rb[1],rb[2]},rb[3]]+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2+(3*cG[{0,0,1},rb[1]])/2-cG[{0,0,1},rb[2]]-cG[{0,1,rb[2]},rb[3]]/2+cG[{0,rb[1],1},rb[2]]+cG[{0,rb[2],1},rb[3]]/2-cG[{1,0,0},rb[1]]/2+cG[{1,0,1},rb[1]]/2-cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[2]},rb[3]]/2+cG[{1,rb[1],1},rb[3]]/2-cG[{1,rb[1],rb[2]},rb[3]]/2+cG[{rb[1],1,rb[2]},rb[3]]/2-cG[{rb[1],rb[2],1},rb[3]]/2},{Rc[2,4,5]-Rc[3,4,6],cG[{0},rb[1]]^2*cG[{1},rb[3]]-(5*cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2+cG[{0},rb[2]]^2*cG[{1},rb[3]]-2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]]+(5*cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+cG[{1},rb[1]]^2*cG[{1},rb[3]]+(5*cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-2*cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]]-(5*cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+cG[{1},rb[2]]^2*cG[{1},rb[3]]+(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4-(cG[{0},rb[2]]*cG[{1},rb[3]]^2)/2-(cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4+(cG[{1},rb[2]]*cG[{1},rb[3]]^2)/2+cG[{1},rb[3]]^3/12+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]]+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]]+2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]-cG[{1},rb[1]]^2*cG[{rb[2]},rb[3]]-(5*cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+2*cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]+(5*cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[3]]*cG[{0,1},rb[2]]-cG[{0},rb[1]]*cG[{0,1},rb[3]]+2*cG[{0},rb[2]]*cG[{0,1},rb[3]]+cG[{1},rb[1]]*cG[{0,1},rb[3]]-2*cG[{1},rb[2]]*cG[{0,1},rb[3]]-cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]]+cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]]+2*cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]+cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]]-cG[{rb[2]},rb[3]]*cG[{1,rb[1]},rb[2]]-(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2-cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]]+(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(3*cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(3*cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2+cG[{rb[1]},rb[3]]*cG[{rb[1],1},rb[2]]-cG[{rb[2]},rb[3]]*cG[{rb[1],1},rb[2]]+(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2-cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]+cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]-(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{rb[1],rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2-cG[{1},rb[1]]*cG[{rb[2],1},rb[3]]+(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2+cG[{0,1,rb[2]},rb[3]]-cG[{0,rb[2],1},rb[3]]-cG[{1,0,1},rb[3]]+cG[{1,0,rb[2]},rb[3]]-cG[{1,1,rb[2]},rb[3]]+cG[{1,rb[1],1},rb[3]]/2-cG[{1,rb[1],rb[2]},rb[3]]/2+cG[{1,rb[2],1},rb[3]]/2-cG[{rb[1],1,rb[2]},rb[3]]/2+cG[{rb[1],rb[2],1},rb[3]]/2},{Rc[2,4,6]-Rc[3,4,6],(7*cG[{0},rb[1]]^3)/12-cG[{0},rb[1]]^2*cG[{0},rb[2]]+(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/2+2*cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[1]]-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2-cG[{0},rb[2]]*cG[{1},rb[1]]^2-(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]]-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]]-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]-(5*cG[{0},rb[1]]*cG[{0,1},rb[2]])/2+(5*cG[{1},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2+2*cG[{0},rb[1]]*cG[{rb[1],0},rb[2]]-2*cG[{1},rb[1]]*cG[{rb[1],0},rb[2]]-(7*cG[{0,0,1},rb[1]])/2+2*cG[{0,0,1},rb[2]]-cG[{0,1,0},rb[1]]+2*cG[{0,1,0},rb[2]]+cG[{0,1,1},rb[1]]-2*cG[{0,1,1},rb[2]]-cG[{0,1,rb[1]},rb[2]]-cG[{0,rb[1],1},rb[2]]-(5*cG[{1,0,0},rb[1]])/2+(5*cG[{1,0,1},rb[1]])/2-2*cG[{rb[1],0,0},rb[2]]+cG[{rb[1],0,1},rb[2]]+cG[{rb[1],0,rb[1]},rb[2]]},{Rc[3,4,5]-Rc[3,4,6],-1/4*cG[{0},rb[1]]^3+(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4-2*cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[1]]+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4+cG[{0},rb[2]]*cG[{1},rb[1]]^2+cG[{1},rb[1]]^3/4-(3*cG[{0},rb[1]]^2*cG[{1},rb[3]])/4+2*cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]]-(3*cG[{0},rb[2]]^2*cG[{1},rb[3]])/4+(3*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-2*cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]]-(3*cG[{1},rb[1]]^2*cG[{1},rb[3]])/4-(5*cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+2*cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]]+(5*cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-cG[{1},rb[2]]^2*cG[{1},rb[3]]-(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4+(cG[{0},rb[2]]*cG[{1},rb[3]]^2)/2+(cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4-(cG[{1},rb[2]]*cG[{1},rb[3]]^2)/2-cG[{1},rb[3]]^3/12-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2+2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[2]]-cG[{1},rb[1]]^2*cG[{rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2-2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2+cG[{1},rb[1]]^2*cG[{rb[2]},rb[3]]+(5*cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-2*cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]-(5*cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]]+cG[{0},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]+cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]+(5*cG[{0},rb[1]]*cG[{0,1},rb[2]])/2-(5*cG[{1},rb[1]]*cG[{0,1},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2+cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[3]]-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{1},rb[2]]*cG[{0,1},rb[3]]+(3*cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]]+cG[{rb[2]},rb[3]]*cG[{1,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]]-(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2-2*cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]]+(3*cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2+cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2-(5*cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2+(5*cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2+(3*cG[{0,0,1},rb[1]])/2-cG[{0,0,1},rb[2]]+(5*cG[{0,1,0},rb[1]])/2-2*cG[{0,1,0},rb[2]]-(5*cG[{0,1,1},rb[1]])/2+2*cG[{0,1,1},rb[2]]+cG[{0,1,rb[1]},rb[2]]-cG[{0,1,rb[2]},rb[3]]/2+cG[{0,rb[2],1},rb[3]]/2+(5*cG[{1,0,0},rb[1]])/2-(5*cG[{1,0,1},rb[1]])/2+(3*cG[{1,0,1},rb[3]])/2-(3*cG[{1,0,rb[2]},rb[3]])/2-(3*cG[{1,1,0},rb[1]])/2+cG[{1,1,rb[2]},rb[3]]-cG[{1,rb[1],1},rb[3]]+cG[{1,rb[1],rb[2]},rb[3]]-cG[{1,rb[2],1},rb[3]]/2+cG[{rb[1],0,1},rb[2]]+2*cG[{rb[1],1,0},rb[2]]-2*cG[{rb[1],1,1},rb[2]]-cG[{rb[1],1,rb[1]},rb[2]]},{-Rc[2,3,6]+Rc[2,3,6]*Rc[3,4,5],cG[{0},rb[1]]^3/6+(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2-cG[{0},rb[1]]*cG[{0},rb[2]]^2+cG[{0},rb[2]]^3/3+cG[{0},rb[2]]^2*cG[{1},rb[1]]-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2-2*cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]]+cG[{0},rb[2]]^2*cG[{rb[2]},rb[3]]+2*cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]-cG[{0},rb[2]]*cG[{0,1},rb[1]]+cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+cG[{0},rb[1]]*cG[{0,1},rb[3]]-cG[{0},rb[2]]*cG[{0,1},rb[3]]-cG[{1},rb[1]]*cG[{0,1},rb[3]]+cG[{1},rb[2]]*cG[{0,1},rb[3]]-cG[{rb[2]},rb[3]]*cG[{0,rb[1]},rb[2]]-cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]]+cG[{rb[2]},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]+cG[{0},rb[2]]*cG[{0,rb[2]},rb[3]]+2*cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{0,rb[2]},rb[3]]+2*cG[{0},rb[1]]*cG[{rb[1],0},rb[2]]-2*cG[{1},rb[1]]*cG[{rb[1],0},rb[2]]-cG[{0,0,1},rb[1]]-cG[{0,0,1},rb[2]]-2*cG[{0,0,1},rb[3]]-cG[{0,0,rb[1]},rb[2]]+2*cG[{0,0,rb[2]},rb[3]]-cG[{0,1,0},rb[1]]+cG[{0,1,1},rb[1]]+cG[{0,1,1},rb[3]]-cG[{0,1,rb[2]},rb[3]]+cG[{0,rb[1],1},rb[3]]-cG[{0,rb[1],rb[2]},rb[3]]-2*cG[{1,0,0},rb[1]]+2*cG[{1,0,1},rb[1]]-2*cG[{rb[1],0,0},rb[2]]+cG[{rb[1],0,1},rb[2]]+cG[{rb[1],0,rb[1]},rb[2]]}};


Reggeon3Exchange[3,{0,1,0},{-1,-1,+1,+1}]={{1,-1/4*cG[{0},rb[1]]^3+(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[1]]-(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]+cG[{rb[1]},rb[3]]*cG[{0,1},rb[2]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[3]]-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{1},rb[2]]*cG[{0,1},rb[3]]+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2-cG[{rb[1]},rb[3]]*cG[{rb[1],1},rb[2]]+cG[{rb[2]},rb[3]]*cG[{rb[1],1},rb[2]]-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]-cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]+(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+cG[{1},rb[2]]*cG[{rb[1],rb[2]},rb[3]]+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2+(3*cG[{0,0,1},rb[1]])/2-cG[{0,0,1},rb[2]]-cG[{0,1,rb[2]},rb[3]]/2+cG[{0,rb[1],1},rb[2]]+cG[{0,rb[2],1},rb[3]]/2-cG[{1,0,0},rb[1]]/2+cG[{1,0,1},rb[1]]/2-cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[2]},rb[3]]/2+cG[{1,rb[1],1},rb[3]]/2-cG[{1,rb[1],rb[2]},rb[3]]/2+cG[{rb[1],1,rb[2]},rb[3]]/2-cG[{rb[1],rb[2],1},rb[3]]/2},{Rc[2,4,5],-1/2*(cG[{0},rb[2]]^2*cG[{1},rb[3]])+cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]]+(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4-(cG[{0},rb[2]]*cG[{1},rb[3]]^2)/2-(cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4+(cG[{1},rb[2]]*cG[{1},rb[3]]^2)/2+cG[{1},rb[3]]^3/12+cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[2]},rb[3]]^2)/4+(cG[{1},rb[1]]*cG[{rb[2]},rb[3]]^2)/4-(cG[{1},rb[2]]*cG[{rb[2]},rb[3]]^2)/2-cG[{1},rb[3]]*cG[{0,1},rb[2]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-cG[{0},rb[1]]*cG[{0,1},rb[3]]+2*cG[{0},rb[2]]*cG[{0,1},rb[3]]+cG[{1},rb[1]]*cG[{0,1},rb[3]]-2*cG[{1},rb[2]]*cG[{0,1},rb[3]]+cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]]+2*cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-cG[{0},rb[2]]*cG[{rb[2],1},rb[3]]-(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2+cG[{1},rb[2]]*cG[{rb[2],1},rb[3]]+cG[{0,1,rb[2]},rb[3]]-cG[{0,rb[2],1},rb[3]]-cG[{1,0,1},rb[3]]+cG[{1,0,rb[2]},rb[3]]-cG[{1,1,rb[2]},rb[3]]+cG[{1,rb[2],1},rb[3]]-cG[{1,rb[2],rb[2]},rb[3]]/2-cG[{rb[2],1,rb[2]},rb[3]]/2+cG[{rb[2],rb[2],1},rb[3]]/2},{Rc[2,4,6],cG[{0},rb[1]]^3/6-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4+cG[{0},rb[2]]^3/6+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4-cG[{0},rb[1]]^2*cG[{1},rb[2]]+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4-cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]]+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{rb[1]},rb[3]])/2-cG[{0},rb[2]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]]+2*cG[{1},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]+cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]+cG[{1},rb[3]]*cG[{0,1},rb[2]]-cG[{1},rb[1]]*cG[{0,1},rb[3]]+cG[{rb[2]},rb[1]]*cG[{0,1},rb[3]]+cG[{rb[1]},rb[3]]*cG[{0,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{0},rb[2]]*cG[{0,rb[2]},rb[3]]+cG[{0},rb[1]]*cG[{1,0},rb[2]]-cG[{1},rb[1]]*cG[{1,0},rb[2]]+cG[{0},rb[2]]*cG[{rb[1],rb[2]},rb[3]]-cG[{0,0,1},rb[1]]-cG[{0,0,1},rb[2]]+2*cG[{0,0,1},rb[3]]-2*cG[{0,0,rb[2]},rb[3]]+cG[{0,1,0},rb[1]]+cG[{0,1,0},rb[2]]-cG[{0,1,1},rb[1]]-cG[{0,rb[1],1},rb[3]]+cG[{0,rb[1],rb[2]},rb[3]]+2*cG[{1,0,1},rb[2]]-2*cG[{1,rb[1],0},rb[2]]-cG[{rb[1],0,1},rb[3]]+cG[{rb[1],0,rb[2]},rb[3]]-2*cG[{rb[1],1,0},rb[2]]+cG[{rb[1],rb[1],0},rb[2]]},{Rc[3,4,5],cG[{0},rb[1]]^3/4-(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4+cG[{1},rb[1]]^3/12+cG[{0},rb[1]]^2*cG[{1},rb[2]]-(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]]-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]]-(cG[{1},rb[1]]^2*cG[{1},rb[3]])/4-cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]+cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]-(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4+(cG[{0},rb[2]]*cG[{1},rb[3]]^2)/2+(cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4-(cG[{1},rb[2]]*cG[{1},rb[3]]^2)/2-cG[{1},rb[3]]^3/12-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[3]]*cG[{rb[1]},rb[2]]^2)/4+cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]]-cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]]+cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]]-cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]]-(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2-cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2]},rb[3]]^2)/4-(cG[{1},rb[1]]*cG[{rb[2]},rb[3]]^2)/4+(cG[{1},rb[2]]*cG[{rb[2]},rb[3]]^2)/2+cG[{0},rb[2]]*cG[{0,1},rb[1]]-2*cG[{1},rb[2]]*cG[{0,1},rb[1]]+cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]-2*cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]+cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]+cG[{1},rb[3]]*cG[{0,1},rb[2]]-2*cG[{rb[1]},rb[3]]*cG[{0,1},rb[2]]+2*cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2-cG[{0},rb[1]]*cG[{1,0},rb[2]]+cG[{1},rb[1]]*cG[{1,0},rb[2]]+cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]]-cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]]-cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2-cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]]+cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]]+(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2-cG[{1},rb[3]]*cG[{rb[1],1},rb[2]]+2*cG[{rb[1]},rb[3]]*cG[{rb[1],1},rb[2]]-cG[{rb[2]},rb[3]]*cG[{rb[1],1},rb[2]]+cG[{0},rb[1]]*cG[{rb[1],1},rb[3]]-2*cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]+2*cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]-cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]]-cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]]+cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]]-2*cG[{1},rb[2]]*cG[{rb[1],rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2+cG[{0},rb[2]]*cG[{rb[2],1},rb[3]]-cG[{1},rb[2]]*cG[{rb[2],1},rb[3]]+(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2-(3*cG[{0,0,1},rb[1]])/2+cG[{0,0,1},rb[2]]-cG[{0,1,0},rb[1]]/2-cG[{0,1,0},rb[2]]+cG[{0,1,1},rb[1]]/2-cG[{0,rb[1],1},rb[2]]-cG[{1,0,0},rb[1]]/2+cG[{1,0,1},rb[1]]/2-2*cG[{1,0,1},rb[2]]+cG[{1,0,1},rb[3]]-cG[{1,0,rb[2]},rb[3]]-cG[{1,1,0},rb[1]]/2+cG[{1,1,rb[2]},rb[3]]+2*cG[{1,rb[1],1},rb[2]]-cG[{1,rb[2],1},rb[3]]+cG[{1,rb[2],rb[2]},rb[3]]/2+cG[{rb[1],0,1},rb[2]]+cG[{rb[1],1,0},rb[2]]-cG[{rb[1],1,rb[2]},rb[3]]-cG[{rb[1],rb[1],1},rb[2]]+cG[{rb[1],rb[2],1},rb[3]]+cG[{rb[2],1,rb[2]},rb[3]]/2-cG[{rb[2],rb[2],1},rb[3]]/2},{Rc[3,4,6],-1/12*cG[{0},rb[1]]^3-cG[{1},rb[1]]^3/12-(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{1},rb[1]]^2*cG[{1},rb[3]])/4+cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]-cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]-(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{1},rb[3]]*cG[{rb[1]},rb[2]]^2)/4+cG[{1},rb[3]]*cG[{0,1},rb[1]]-cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]]+cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]]+cG[{0,0,1},rb[1]]/2-cG[{0,1,0},rb[1]]/2+cG[{0,1,1},rb[1]]/2+cG[{1,0,0},rb[1]]/2-cG[{1,0,1},rb[1]]/2+cG[{1,1,0},rb[1]]/2+2*cG[{1,rb[1],0},rb[2]]-2*cG[{1,rb[1],1},rb[2]]-cG[{rb[1],0,0},rb[2]]+cG[{rb[1],1,0},rb[2]]-cG[{rb[1],rb[1],0},rb[2]]+cG[{rb[1],rb[1],1},rb[2]]},{-Rc[2,3,6]+Rc[2,3,6]*Rc[3,4,5],-1/6*cG[{0},rb[1]]^3+(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2-cG[{0},rb[2]]^3/3-cG[{0},rb[1]]^2*cG[{1},rb[2]]+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]]+cG[{0},rb[2]]^2*cG[{rb[1]},rb[3]]-2*cG[{0},rb[2]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]]+(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2-cG[{0},rb[2]]^2*cG[{rb[2]},rb[3]]+2*cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]+cG[{0},rb[2]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]]-(cG[{0},rb[2]]*cG[{rb[2]},rb[3]]^2)/2-cG[{0},rb[2]]*cG[{0,1},rb[1]]+2*cG[{1},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]+2*cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]-2*cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-cG[{1},rb[1]]*cG[{0,1},rb[3]]+cG[{rb[2]},rb[1]]*cG[{0,1},rb[3]]+2*cG[{rb[1]},rb[3]]*cG[{0,rb[1]},rb[2]]-cG[{rb[2]},rb[3]]*cG[{0,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{0},rb[2]]*cG[{0,rb[2]},rb[3]]+2*cG[{0},rb[2]]*cG[{rb[1],rb[2]},rb[3]]+cG[{0,0,1},rb[1]]+cG[{0,1,0},rb[1]]+2*cG[{0,1,0},rb[2]]-cG[{0,1,1},rb[1]]+cG[{0,1,1},rb[3]]-cG[{0,1,rb[2]},rb[3]]+cG[{0,rb[1],0},rb[2]]-cG[{0,rb[1],1},rb[3]]+cG[{0,rb[1],rb[2]},rb[3]]+cG[{0,rb[2],1},rb[3]]-cG[{0,rb[2],rb[2]},rb[3]]+2*cG[{1,0,0},rb[2]]-2*cG[{1,rb[1],0},rb[2]]-2*cG[{rb[1],0,1},rb[3]]+2*cG[{rb[1],0,rb[2]},rb[3]]-2*cG[{rb[1],1,0},rb[2]]+cG[{rb[1],rb[1],0},rb[2]]+cG[{rb[2],0,1},rb[3]]-cG[{rb[2],0,rb[2]},rb[3]]}};
 
Reggeon3Exchange[3,{0,0,1},{-1,-1,+1,+1}]={{Rc[2,4,5],-1/2*(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+cG[{1},rb[2]]^2*cG[{1},rb[3]]-(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4+(cG[{0},rb[2]]*cG[{1},rb[3]]^2)/2+(cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4-(cG[{1},rb[2]]*cG[{1},rb[3]]^2)/2+cG[{1},rb[3]]^3/4-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]]-2*cG[{1},rb[3]]*cG[{0,1},rb[2]]+cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]]-(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2+cG[{0},rb[2]]*cG[{rb[2],1},rb[3]]-(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2+(3*cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2-2*cG[{1,0,1},rb[3]]+2*cG[{1,0,rb[2]},rb[3]]-cG[{1,1,rb[2]},rb[3]]+cG[{1,rb[2],1},rb[3]]/2-2*cG[{rb[2],1,1},rb[3]]+cG[{rb[2],1,rb[2]},rb[3]]},{Rc[2,4,6],cG[{0},rb[1]]^3/6-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4+cG[{0},rb[2]]^3/6+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4-cG[{0},rb[1]]^2*cG[{1},rb[3]]+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]]+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]]-cG[{0},rb[2]]*cG[{1},rb[3]]^2-2*cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]+2*cG[{1},rb[3]]*cG[{0,1},rb[1]]-(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2+(5*cG[{1},rb[3]]*cG[{0,1},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2+cG[{0},rb[2]]*cG[{0,1},rb[3]]-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2-cG[{1},rb[2]]*cG[{0,1},rb[3]]+cG[{rb[2]},rb[1]]*cG[{0,1},rb[3]]+2*cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{0,rb[1]},rb[3]]+(cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]])/2-cG[{0},rb[2]]*cG[{0,rb[2]},rb[3]]-(cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]])/2+cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]-cG[{0,0,1},rb[1]]-cG[{0,0,1},rb[2]]+2*cG[{0,0,1},rb[3]]-2*cG[{0,0,rb[2]},rb[3]]+cG[{0,1,0},rb[1]]-cG[{0,1,1},rb[1]]-2*cG[{0,1,1},rb[2]]+cG[{0,1,rb[2]},rb[3]]/2-cG[{0,rb[1],1},rb[3]]+cG[{0,rb[1],rb[2]},rb[3]]-cG[{0,rb[2],1},rb[3]]/2+cG[{1,0,1},rb[3]]/2-cG[{1,0,rb[2]},rb[3]]/2+cG[{rb[1],0,0},rb[2]]+cG[{rb[1],0,1},rb[2]]},{Rc[3,4,5],cG[{1},rb[1]]^3/12+cG[{0},rb[1]]^2*cG[{1},rb[3]]-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]^2*cG[{1},rb[3]])/4-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-cG[{1},rb[2]]^2*cG[{1},rb[3]]+(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4-(cG[{0},rb[2]]*cG[{1},rb[3]]^2)/2+(3*cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4+(cG[{1},rb[2]]*cG[{1},rb[3]]^2)/2-cG[{1},rb[3]]^3/4+(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-cG[{1},rb[3]]^2*cG[{rb[2]},rb[1]]+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]]-(5*cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2-cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]]-cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]]+cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]]-cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]]+(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2+(3*cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-cG[{0},rb[2]]*cG[{rb[2],1},rb[3]]+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(3*cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2-cG[{0,1,0},rb[1]]/2+cG[{0,1,1},rb[1]]/2+2*cG[{0,1,1},rb[2]]-cG[{1,0,0},rb[1]]+cG[{1,0,1},rb[1]]+cG[{1,0,1},rb[3]]-cG[{1,0,rb[2]},rb[3]]-cG[{1,1,0},rb[1]]/2+cG[{1,1,rb[2]},rb[3]]+cG[{1,rb[1],1},rb[3]]-cG[{1,rb[1],rb[2]},rb[3]]-cG[{1,rb[2],1},rb[3]]/2-2*cG[{rb[1],1,1},rb[2]]+2*cG[{rb[2],1,1},rb[3]]-cG[{rb[2],1,rb[2]},rb[3]]},{Rc[3,4,6],-1/12*cG[{0},rb[1]]^3-cG[{1},rb[1]]^3/12-(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{1},rb[1]]^2*cG[{1},rb[3]])/4+cG[{0},rb[2]]*cG[{1},rb[3]]^2-cG[{1},rb[1]]*cG[{1},rb[3]]^2-cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]+(3*cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-cG[{0},rb[2]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]]-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+cG[{1},rb[3]]^2*cG[{rb[2]},rb[1]]+cG[{1},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[3]]*cG[{0,1},rb[2]]-(3*cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2+cG[{rb[1]},rb[3]]*cG[{0,rb[1]},rb[2]]+(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2+(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2-(5*cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2+cG[{rb[1]},rb[3]]*cG[{rb[1],1},rb[2]]+(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2-cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]+cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]-(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+cG[{0},rb[2]]*cG[{rb[1],rb[2]},rb[3]]+(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{rb[1],rb[2]},rb[3]]+cG[{0,0,1},rb[1]]/2-cG[{0,1,0},rb[1]]/2+cG[{0,1,1},rb[1]]/2+cG[{1,0,0},rb[1]]/2-cG[{1,0,1},rb[1]]/2+cG[{1,1,0},rb[1]]/2-cG[{1,rb[1],1},rb[3]]/2+cG[{1,rb[1],rb[2]},rb[3]]/2-2*cG[{rb[1],0,0},rb[2]]-cG[{rb[1],0,1},rb[3]]+cG[{rb[1],0,rb[2]},rb[3]]+2*cG[{rb[1],1,1},rb[2]]-cG[{rb[1],1,rb[2]},rb[3]]/2+cG[{rb[1],rb[2],1},rb[3]]/2},{-Rc[2,3,6]+Rc[2,3,6]*Rc[3,4,5],cG[{0},rb[1]]^3/6-cG[{0},rb[2]]^3/6-cG[{0},rb[1]]^2*cG[{1},rb[3]]+cG[{0},rb[2]]^2*cG[{1},rb[3]]-2*cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-(cG[{0},rb[2]]^2*cG[{rb[2]},rb[3]])/2+2*cG[{1},rb[3]]*cG[{0,1},rb[1]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-cG[{0},rb[2]]*cG[{0,1},rb[3]]-cG[{1},rb[1]]*cG[{0,1},rb[3]]+cG[{1},rb[2]]*cG[{0,1},rb[3]]+cG[{rb[2]},rb[1]]*cG[{0,1},rb[3]]+2*cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{0},rb[2]]*cG[{0,rb[2]},rb[3]]-cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]+2*cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]]+2*cG[{0},rb[2]]*cG[{rb[2],1},rb[3]]-cG[{0,0,1},rb[1]]-cG[{0,0,1},rb[2]]+2*cG[{0,0,1},rb[3]]-2*cG[{0,0,rb[2]},rb[3]]+cG[{0,1,0},rb[1]]-cG[{0,1,1},rb[1]]-cG[{0,1,1},rb[3]]-cG[{0,rb[1],1},rb[3]]+cG[{0,rb[1],rb[2]},rb[3]]+cG[{0,rb[2],1},rb[3]]-2*cG[{1,0,1},rb[3]]+2*cG[{1,0,rb[2]},rb[3]]+cG[{rb[1],0,0},rb[2]]+cG[{rb[1],0,1},rb[2]]-cG[{rb[2],0,1},rb[3]]+cG[{rb[2],0,rb[2]},rb[3]]}};

Reggeon3Exchange[3,{1,0,0},{+1,-1,-1,+1}]={{1-Rc[3,5,6],cG[{1},rb[1]]^3/12+(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[3]]^2)/4-(cG[{1},rb[1]]*cG[{rb[1]},rb[3]]^2)/4-(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2-cG[{rb[1]},rb[3]]*cG[{0,1},rb[1]]-(cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],0},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],0},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[3]])/2-cG[{0,1,0},rb[1]]/2+cG[{0,1,1},rb[1]]/2-cG[{1,1,0},rb[1]]/2+cG[{1,rb[1],0},rb[3]]/2-cG[{1,rb[1],rb[1]},rb[3]]/2-cG[{rb[1],0,1},rb[3]]/2+cG[{rb[1],1,0},rb[3]]/2-cG[{rb[1],1,rb[1]},rb[3]]/2+cG[{rb[1],rb[1],1},rb[3]]/2},{R[2,3,5]-R[2,3,5]*Rc[3,5,6],-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[3]])+2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]]-cG[{1},rb[1]]^2*cG[{rb[1]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[3]]^2)/4+(cG[{1},rb[1]]*cG[{rb[1]},rb[3]]^2)/4+cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]]-cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{rb[1],0},rb[3]]-cG[{1},rb[1]]*cG[{rb[1],0},rb[3]]+(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],1},rb[3]])/2-cG[{1,rb[1],0},rb[3]]+cG[{1,rb[1],1},rb[3]]/2+cG[{1,rb[1],rb[1]},rb[3]]/2+cG[{rb[1],0,1},rb[3]]-cG[{rb[1],1,0},rb[3]]+cG[{rb[1],1,rb[1]},rb[3]]/2-cG[{rb[1],rb[1],1},rb[3]]/2}};


Reggeon3Exchange[3,{0,1,0},{+1,-1,-1,+1}]={{R[2,3,4]-R[2,3,4]*Rc[4,5,6],(cG[{0},rb[1]]*cG[{1},rb[2]]^2)/2-(cG[{1},rb[1]]*cG[{1},rb[2]]^2)/2+(2*cG[{1},rb[2]]^3)/3+(cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{1},rb[3]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{1,0},rb[2]])/2+(cG[{1},rb[1]]*cG[{1,0},rb[2]])/2-(cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]])/2+(cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],0},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],0},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2+cG[{0,1,0},rb[2]]-cG[{0,1,1},rb[2]]+cG[{1,0,0},rb[2]]-2*cG[{1,0,1},rb[2]]+cG[{1,0,rb[1]},rb[2]]-3*cG[{1,1,0},rb[2]]-cG[{1,1,rb[1]},rb[2]]+cG[{1,rb[1],0},rb[2]]+cG[{1,rb[1],0},rb[3]]/2-cG[{1,rb[1],1},rb[2]]-cG[{1,rb[1],rb[2]},rb[3]]/2-cG[{rb[1],0,1},rb[3]]/2-cG[{rb[1],1,0},rb[3]]/2+cG[{rb[1],1,rb[2]},rb[3]]/2+cG[{rb[1],rb[2],1},rb[3]]/2+cG[{rb[2],1,0},rb[3]]-cG[{rb[2],1,rb[2]},rb[3]]},{R[2,3,5]-R[2,3,5]*Rc[4,5,6],-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])+cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[1]},rb[3]]-cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[1]},rb[3]]+(cG[{0},rb[1]]*cG[{rb[1]},rb[3]]^2)/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[3]]^2)/2+cG[{0},rb[2]]*cG[{1,rb[1]},rb[3]]-cG[{1},rb[2]]*cG[{1,rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{rb[1],0},rb[3]]-cG[{1},rb[1]]*cG[{rb[1],0},rb[3]]-2*cG[{0},rb[1]]*cG[{rb[1],1},rb[3]]+cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]+cG[{1},rb[1]]*cG[{rb[1],1},rb[3]]-cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]+cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]]-cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]]+cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]]+(3*cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]]-(cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2-cG[{1,rb[1],0},rb[3]]+cG[{1,rb[1],1},rb[3]]-cG[{1,rb[1],rb[1]},rb[3]]+cG[{1,rb[1],rb[2]},rb[3]]-cG[{1,rb[2],1},rb[3]]/2+cG[{1,rb[2],rb[1]},rb[3]]/2+cG[{rb[1],0,1},rb[3]]+cG[{rb[1],1,0},rb[3]]-cG[{rb[1],1,rb[1]},rb[3]]-cG[{rb[1],rb[1],1},rb[3]]-2*cG[{rb[2],1,0},rb[3]]+cG[{rb[2],1,rb[1]},rb[3]]/2+cG[{rb[2],1,rb[2]},rb[3]]+cG[{rb[2],rb[1],1},rb[3]]/2},{R[2,3,4]*Rc[3,5,6]-R[2,3,4]*Rc[4,5,6],-1/2*(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[1]},rb[3]])/2-cG[{0},rb[2]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]]+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2+cG[{rb[2]},rb[3]]*cG[{0,rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{1,rb[1]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2+(cG[{0},rb[1]]*cG[{rb[1],0},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2+cG[{rb[2]},rb[3]]*cG[{rb[1],1},rb[2]]-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]])/2+cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{rb[2],rb[1]},rb[3]]-cG[{0,rb[1],0},rb[2]]+cG[{0,rb[1],1},rb[2]]-cG[{1,rb[1],0},rb[3]]/2+cG[{1,rb[1],rb[2]},rb[3]]/2-cG[{rb[1],0,0},rb[2]]+2*cG[{rb[1],0,1},rb[2]]+cG[{rb[1],0,1},rb[3]]/2-cG[{rb[1],0,rb[1]},rb[2]]+2*cG[{rb[1],1,0},rb[2]]+cG[{rb[1],1,0},rb[3]]/2-3*cG[{rb[1],1,1},rb[2]]+cG[{rb[1],1,rb[1]},rb[2]]-cG[{rb[1],1,rb[2]},rb[3]]/2-cG[{rb[1],rb[2],1},rb[3]]/2-cG[{rb[2],rb[1],0},rb[3]]+cG[{rb[2],rb[1],rb[2]},rb[3]]},{R[2,3,5]*Rc[3,5,6]-R[2,3,5]*Rc[4,5,6],cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[1]},rb[3]]-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[1]},rb[3]]-cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[1]},rb[3]]+cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[1]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[3]]^2)/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[3]]^2)/2-cG[{0},rb[2]]*cG[{1,rb[1]},rb[3]]+cG[{1},rb[2]]*cG[{1,rb[1]},rb[3]]-cG[{0},rb[1]]*cG[{rb[1],0},rb[3]]+cG[{1},rb[1]]*cG[{rb[1],0},rb[3]]+2*cG[{0},rb[1]]*cG[{rb[1],1},rb[3]]-cG[{0},rb[2]]*cG[{rb[1],1},rb[3]]-cG[{1},rb[1]]*cG[{rb[1],1},rb[3]]+cG[{1},rb[2]]*cG[{rb[1],1},rb[3]]-cG[{rb[2]},rb[1]]*cG[{rb[1],1},rb[3]]+cG[{0},rb[1]]*cG[{rb[1],rb[2]},rb[3]]-cG[{1},rb[1]]*cG[{rb[1],rb[2]},rb[3]]-cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]]+cG[{rb[2]},rb[1]]*cG[{rb[2],rb[1]},rb[3]]+cG[{1,rb[1],0},rb[3]]-cG[{1,rb[1],1},rb[3]]+cG[{1,rb[1],rb[1]},rb[3]]-cG[{1,rb[1],rb[2]},rb[3]]-cG[{rb[1],0,1},rb[3]]-cG[{rb[1],1,0},rb[3]]+cG[{rb[1],1,rb[1]},rb[3]]+cG[{rb[1],rb[1],1},rb[3]]+2*cG[{rb[2],rb[1],0},rb[3]]-cG[{rb[2],rb[1],1},rb[3]]-cG[{rb[2],rb[1],rb[2]},rb[3]]}};

Reggeon3Exchange[3,{0,0,1},{+1,-1,-1,+1}]={{R[2,3,5],(cG[{0},rb[1]]*cG[{1},rb[3]]^2)/4-(cG[{1},rb[1]]*cG[{1},rb[3]]^2)/4+cG[{1},rb[3]]^3/12-(cG[{0},rb[1]]*cG[{1,0},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,0},rb[3]])/2+(cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]])/2+cG[{1,0,0},rb[3]]-cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[1]},rb[3]]-cG[{1,1,0},rb[3]]-2*cG[{1,1,rb[1]},rb[3]]+cG[{1,rb[1],0},rb[3]]-(3*cG[{1,rb[1],1},rb[3]])/2+cG[{rb[1],0,1},rb[3]]+cG[{rb[1],1,0},rb[3]]-2*cG[{rb[1],1,1},rb[3]]},{R[2,3,5]*Rc[3,5,6],(cG[{0},rb[1]]*cG[{rb[1]},rb[3]]^2)/4-(cG[{1},rb[1]]*cG[{rb[1]},rb[3]]^2)/4-cG[{0},rb[1]]*cG[{1,rb[1]},rb[3]]+cG[{1},rb[1]]*cG[{1,rb[1]},rb[3]]+(cG[{0},rb[1]]*cG[{rb[1],0},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[3]])/2+2*cG[{1,1,rb[1]},rb[3]]-cG[{1,rb[1],0},rb[3]]/2+(3*cG[{1,rb[1],1},rb[3]])/2-cG[{1,rb[1],rb[1]},rb[3]]/2-cG[{rb[1],0,0},rb[3]]-cG[{rb[1],0,1},rb[3]]/2-cG[{rb[1],0,rb[1]},rb[3]]+cG[{rb[1],1,0},rb[3]]/2+cG[{rb[1],1,1},rb[3]]+cG[{rb[1],1,rb[1]},rb[3]]/2-cG[{rb[1],rb[1],0},rb[3]]+cG[{rb[1],rb[1],1},rb[3]]/2}};


Reggeon3Exchange[3,{1,0,0},{-1,+1,-1,+1}]={{1-Rc[4,5,6],-1/4*cG[{0},rb[1]]^3+(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[1]]-(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]+(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[2],0},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],0},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2+(3*cG[{0,0,1},rb[1]])/2-cG[{0,1,0},rb[2]]+cG[{0,1,1},rb[2]]-cG[{1,0,0},rb[1]]/2+cG[{1,0,1},rb[1]]/2+cG[{1,rb[2],0},rb[3]]/2-cG[{1,rb[2],rb[1]},rb[3]]/2+cG[{rb[1],1,0},rb[2]]-cG[{rb[1],1,1},rb[2]]-cG[{rb[2],0,1},rb[3]]/2+cG[{rb[2],1,0},rb[3]]/2-cG[{rb[2],1,rb[1]},rb[3]]/2+cG[{rb[2],rb[1],1},rb[3]]/2},{Rc[2,3,4]-Rc[2,3,4]*Rc[4,5,6],-(cG[{0},rb[1]]^2*cG[{0},rb[2]])+(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/2+cG[{0},rb[1]]^2*cG[{0},rb[3]]-(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2+2*cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[1]]-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2-2*cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[1]]+(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2-cG[{0},rb[2]]*cG[{1},rb[1]]^2+cG[{0},rb[3]]*cG[{1},rb[1]]^2+cG[{0},rb[1]]^2*cG[{1},rb[2]]-2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[2]]+cG[{1},rb[1]]^2*cG[{1},rb[2]]+(3*cG[{0},rb[1]]*cG[{1},rb[2]]^2)/4-(3*cG[{1},rb[1]]*cG[{1},rb[2]]^2)/4+cG[{1},rb[2]]^3/3+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]]-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]]-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]]+2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]-cG[{1},rb[1]]^2*cG[{rb[2]},rb[3]]-cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]-cG[{0},rb[1]]*cG[{0,1},rb[2]]+cG[{1},rb[1]]*cG[{0,1},rb[2]]+(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2+(3*cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-(3*cG[{1},rb[1]]*cG[{0,1},rb[3]])/2-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2-(5*cG[{0},rb[1]]*cG[{1,0},rb[2]])/2+(5*cG[{1},rb[1]]*cG[{1,0},rb[2]])/2-cG[{0},rb[1]]*cG[{1,0},rb[3]]+cG[{1},rb[1]]*cG[{1,0},rb[3]]+cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]]-cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]]+cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]]-cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2+(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2-(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2+cG[{0},rb[1]]*cG[{rb[2],0},rb[3]]-cG[{1},rb[1]]*cG[{rb[2],0},rb[3]]-(3*cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2+(3*cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2-cG[{0,0,1},rb[3]]+2*cG[{0,1,0},rb[2]]-cG[{0,1,0},rb[3]]-2*cG[{0,1,1},rb[2]]+cG[{0,1,1},rb[3]]+cG[{0,1,rb[1]},rb[3]]/2+cG[{0,rb[1],1},rb[3]]/2+2*cG[{1,0,0},rb[2]]+cG[{1,0,0},rb[3]]-2*cG[{1,0,1},rb[2]]-cG[{1,0,1},rb[3]]/2-cG[{1,0,rb[1]},rb[3]]/2-2*cG[{1,1,0},rb[2]]-cG[{1,rb[1],0},rb[2]]+cG[{1,rb[1],1},rb[2]]-cG[{1,rb[2],0},rb[3]]+cG[{1,rb[2],1},rb[3]]/2+cG[{1,rb[2],rb[1]},rb[3]]/2-cG[{rb[1],1,0},rb[2]]+cG[{rb[1],1,1},rb[2]]+cG[{rb[2],0,1},rb[3]]+cG[{rb[2],1,0},rb[3]]-cG[{rb[2],1,1},rb[3]]-cG[{rb[2],1,rb[1]},rb[3]]/2-cG[{rb[2],rb[1],1},rb[3]]/2},{Rc[2,3,6]-Rc[2,3,6]*Rc[4,5,6],(5*cG[{0},rb[1]]^3)/12-(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2+cG[{0},rb[1]]*cG[{0},rb[2]]^2-cG[{0},rb[2]]^3/3-cG[{0},rb[1]]^2*cG[{0},rb[3]]+(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2-cG[{0},rb[2]]^2*cG[{1},rb[1]]+2*cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[1]]-(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2-cG[{0},rb[3]]*cG[{1},rb[1]]^2-(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2+cG[{0},rb[2]]*cG[{0,1},rb[1]]+(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]-cG[{0},rb[1]]*cG[{0,1},rb[2]]+cG[{1},rb[1]]*cG[{0,1},rb[2]]-(3*cG[{0},rb[1]]*cG[{0,1},rb[3]])/2+(3*cG[{1},rb[1]]*cG[{0,1},rb[3]])/2-cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]]-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2+cG[{0},rb[1]]*cG[{1,0},rb[3]]-cG[{1},rb[1]]*cG[{1,0},rb[3]]+2*cG[{0},rb[1]]*cG[{rb[2],0},rb[3]]-2*cG[{1},rb[1]]*cG[{rb[2],0},rb[3]]-(5*cG[{0,0,1},rb[1]])/2+2*cG[{0,0,1},rb[2]]+cG[{0,0,1},rb[3]]+cG[{0,1,0},rb[2]]+cG[{0,1,0},rb[3]]-cG[{0,1,1},rb[2]]-cG[{0,1,1},rb[3]]-cG[{0,1,rb[1]},rb[3]]/2+cG[{0,rb[1],0},rb[2]]-cG[{0,rb[1],1},rb[2]]-cG[{0,rb[1],1},rb[3]]/2-cG[{1,0,0},rb[1]]/2-cG[{1,0,0},rb[3]]+cG[{1,0,1},rb[1]]/2+cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[1]},rb[3]]/2-2*cG[{rb[2],0,0},rb[3]]+cG[{rb[2],0,1},rb[3]]+cG[{rb[2],0,rb[1]},rb[3]]},{R[3,4,5]-R[3,4,5]*Rc[4,5,6],cG[{0},rb[1]]^3/4-(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2+(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4-(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4+(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{1},rb[3]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2+cG[{0},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]+cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]-cG[{0},rb[1]]*cG[{0,1},rb[2]]+cG[{1},rb[1]]*cG[{0,1},rb[2]]-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2+cG[{0},rb[1]]*cG[{rb[1],1},rb[2]]-cG[{1},rb[1]]*cG[{rb[1],1},rb[2]]+(cG[{0},rb[1]]*cG[{rb[2],0},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],0},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2-(3*cG[{0,0,1},rb[1]])/2-cG[{0,1,0},rb[1]]/2+cG[{0,1,0},rb[2]]-cG[{0,1,rb[1]},rb[2]]+cG[{1,0,0},rb[1]]/2-cG[{1,0,1},rb[1]]-cG[{1,rb[2],0},rb[3]]/2+cG[{1,rb[2],rb[1]},rb[3]]/2-cG[{rb[1],1,0},rb[2]]+cG[{rb[1],1,rb[1]},rb[2]]+cG[{rb[2],0,1},rb[3]]/2-cG[{rb[2],1,0},rb[3]]/2+cG[{rb[2],1,rb[1]},rb[3]]/2-cG[{rb[2],rb[1],1},rb[3]]/2},{R[3,4,5]*Rc[2,3,4]-R[3,4,5]*Rc[2,3,4]*Rc[4,5,6],cG[{0},rb[1]]^2*cG[{0},rb[2]]-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/2-cG[{0},rb[1]]^2*cG[{0},rb[3]]+(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2-2*cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[1]]+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2+2*cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[1]]-(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2+cG[{0},rb[2]]*cG[{1},rb[1]]^2-cG[{0},rb[3]]*cG[{1},rb[1]]^2-(3*cG[{0},rb[1]]^2*cG[{1},rb[2]])/2+3*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[2]]-cG[{1},rb[1]]^2*cG[{1},rb[2]]-cG[{0},rb[1]]*cG[{1},rb[2]]^2+cG[{1},rb[1]]*cG[{1},rb[2]]^2-cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]]+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2+cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]]+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2+cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[3]]*cG[{rb[1]},rb[2]]^2)/4+cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]]-2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]]+cG[{1},rb[1]]^2*cG[{rb[2]},rb[3]]-cG[{1},rb[2]]*cG[{0,1},rb[1]]+2*cG[{0},rb[1]]*cG[{0,1},rb[2]]-2*cG[{1},rb[1]]*cG[{0,1},rb[2]]+(cG[{1},rb[3]]*cG[{0,1},rb[2]])/2-(3*cG[{0},rb[1]]*cG[{0,1},rb[3]])/2+(3*cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]]-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2+(5*cG[{0},rb[1]]*cG[{1,0},rb[2]])/2-(5*cG[{1},rb[1]]*cG[{1,0},rb[2]])/2+cG[{0},rb[1]]*cG[{1,0},rb[3]]-cG[{1},rb[1]]*cG[{1,0},rb[3]]-(3*cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]])/2+(cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]])/2-cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]]+cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2-cG[{0},rb[1]]*cG[{rb[1],1},rb[2]]+cG[{1},rb[1]]*cG[{rb[1],1},rb[2]]-cG[{0},rb[1]]*cG[{rb[2],0},rb[3]]+cG[{1},rb[1]]*cG[{rb[2],0},rb[3]]+(3*cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(3*cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2+cG[{0,0,1},rb[3]]-2*cG[{0,1,0},rb[2]]+cG[{0,1,0},rb[3]]-cG[{0,1,1},rb[3]]+2*cG[{0,1,rb[1]},rb[2]]-cG[{0,1,rb[1]},rb[3]]/2-cG[{0,rb[1],1},rb[3]]/2-2*cG[{1,0,0},rb[2]]-cG[{1,0,0},rb[3]]+cG[{1,0,1},rb[3]]/2+2*cG[{1,0,rb[1]},rb[2]]+cG[{1,0,rb[1]},rb[3]]/2+2*cG[{1,1,0},rb[2]]-2*cG[{1,1,rb[1]},rb[2]]+cG[{1,rb[1],0},rb[2]]-cG[{1,rb[1],rb[1]},rb[2]]+cG[{1,rb[2],0},rb[3]]-cG[{1,rb[2],1},rb[3]]/2-cG[{1,rb[2],rb[1]},rb[3]]/2+cG[{rb[1],1,0},rb[2]]-cG[{rb[1],1,rb[1]},rb[2]]-cG[{rb[2],0,1},rb[3]]-cG[{rb[2],1,0},rb[3]]+cG[{rb[2],1,1},rb[3]]+cG[{rb[2],1,rb[1]},rb[3]]/2+cG[{rb[2],rb[1],1},rb[3]]/2},{R[3,4,5]*Rc[2,3,6]-R[3,4,5]*Rc[2,3,6]*Rc[4,5,6],-1/3*cG[{0},rb[1]]^3+(cG[{0},rb[1]]^2*cG[{0},rb[2]])/2-cG[{0},rb[1]]*cG[{0},rb[2]]^2+cG[{0},rb[2]]^3/3+cG[{0},rb[1]]^2*cG[{0},rb[3]]-(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2+cG[{0},rb[2]]^2*cG[{1},rb[1]]-2*cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[1]]+(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2+cG[{0},rb[3]]*cG[{1},rb[1]]^2+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/2-cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]]+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-2*cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[2]]+(cG[{0},rb[1]]^2*cG[{rb[2]},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[1]]+(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+2*cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[1]]+cG[{0},rb[1]]*cG[{0,1},rb[2]]-cG[{1},rb[1]]*cG[{0,1},rb[2]]+(3*cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-(3*cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]]-cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2-cG[{0},rb[1]]*cG[{1,0},rb[3]]+cG[{1},rb[1]]*cG[{1,0},rb[3]]-2*cG[{0},rb[1]]*cG[{rb[2],0},rb[3]]+2*cG[{1},rb[1]]*cG[{rb[2],0},rb[3]]+2*cG[{0,0,1},rb[1]]-cG[{0,0,1},rb[3]]-2*cG[{0,0,rb[1]},rb[2]]+(3*cG[{0,1,0},rb[1]])/2-cG[{0,1,0},rb[2]]-cG[{0,1,0},rb[3]]+cG[{0,1,1},rb[3]]+cG[{0,1,rb[1]},rb[2]]+cG[{0,1,rb[1]},rb[3]]/2-cG[{0,rb[1],0},rb[2]]+cG[{0,rb[1],1},rb[3]]/2+cG[{0,rb[1],rb[1]},rb[2]]+cG[{1,0,0},rb[1]]+cG[{1,0,0},rb[3]]+cG[{1,0,1},rb[1]]/2-cG[{1,0,1},rb[3]]/2-cG[{1,0,rb[1]},rb[3]]/2-2*cG[{1,1,0},rb[1]]+2*cG[{rb[2],0,0},rb[3]]-cG[{rb[2],0,1},rb[3]]-cG[{rb[2],0,rb[1]},rb[3]]}};



Reggeon3Exchange[3,{0,1,0},{-1,+1,-1,+1}]={{Rc[2,3,4]-Rc[2,3,4]*Rc[4,5,6],-1/2*(cG[{0},rb[1]]*cG[{0},rb[2]]^2)+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{0},rb[3]]-(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2-cG[{0},rb[2]]*cG[{0},rb[3]]*cG[{1},rb[1]]+(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2-cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[2]]+cG[{0},rb[3]]*cG[{1},rb[1]]*cG[{1},rb[2]]+(cG[{0},rb[1]]*cG[{1},rb[2]]^2)/2-(cG[{1},rb[1]]*cG[{1},rb[2]]^2)/2+cG[{1},rb[2]]^3/3+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]-(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[2]},rb[3]]^2)/4+(cG[{1},rb[1]]*cG[{rb[2]},rb[3]]^2)/4+cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]+cG[{0},rb[1]]*cG[{0,1},rb[2]]-cG[{1},rb[1]]*cG[{0,1},rb[2]]-cG[{1},rb[3]]*cG[{0,1},rb[2]]-cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]+(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2+cG[{0},rb[2]]*cG[{0,1},rb[3]]-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2-cG[{1},rb[2]]*cG[{0,1},rb[3]]+(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2+cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{0},rb[2]]*cG[{1,0},rb[3]]+cG[{1},rb[2]]*cG[{1,0},rb[3]]-cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]]+(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2-(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2-(cG[{0},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],1},rb[2]])/2+(cG[{1},rb[3]]*cG[{rb[1],1},rb[2]])/2+(cG[{0},rb[1]]*cG[{rb[2],0},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],0},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2-(3*cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2+(3*cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2-cG[{0,0,1},rb[3]]-cG[{0,1,0},rb[3]]+cG[{0,1,1},rb[3]]-cG[{0,1,rb[1]},rb[3]]/2+cG[{0,1,rb[2]},rb[3]]-cG[{0,rb[1],1},rb[3]]/2+cG[{0,rb[2],1},rb[3]]+cG[{1,0,0},rb[2]]+cG[{1,0,0},rb[3]]-cG[{1,0,1},rb[2]]-cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[1]},rb[3]]/2-cG[{1,0,rb[2]},rb[3]]-2*cG[{1,1,0},rb[2]]+cG[{1,rb[1],0},rb[2]]-cG[{1,rb[1],1},rb[2]]-cG[{1,rb[2],0},rb[3]]/2+cG[{1,rb[2],1},rb[3]]/2-cG[{1,rb[2],rb[1]},rb[3]]/2+cG[{1,rb[2],rb[2]},rb[3]]/2+cG[{rb[1],1,0},rb[2]]-cG[{rb[1],1,1},rb[2]]+cG[{rb[2],0,1},rb[3]]/2+(3*cG[{rb[2],1,0},rb[3]])/2-cG[{rb[2],1,1},rb[3]]+cG[{rb[2],1,rb[1]},rb[3]]/2-(3*cG[{rb[2],1,rb[2]},rb[3]])/2+cG[{rb[2],rb[1],1},rb[3]]/2-cG[{rb[2],rb[2],1},rb[3]]/2},{Rc[2,3,6]-Rc[2,3,6]*Rc[4,5,6],-1/12*cG[{0},rb[1]]^3+(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/2+cG[{0},rb[2]]^3/6-cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{0},rb[3]]+(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2+cG[{0},rb[2]]*cG[{0},rb[3]]*cG[{1},rb[1]]-(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2+cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[2]]-cG[{0},rb[3]]*cG[{1},rb[1]]*cG[{1},rb[2]]+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[2]]^2*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[3]]*cG[{0,1},rb[1]])/2-cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]-2*cG[{0},rb[1]]*cG[{0,1},rb[2]]+2*cG[{1},rb[1]]*cG[{0,1},rb[2]]+cG[{1},rb[3]]*cG[{0,1},rb[2]]+cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-cG[{0},rb[2]]*cG[{0,1},rb[3]]+(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{1},rb[2]]*cG[{0,1},rb[3]]+cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]]-cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2-cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]+cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]]+cG[{0},rb[2]]*cG[{1,0},rb[3]]-cG[{1},rb[2]]*cG[{1,0},rb[3]]+2*cG[{0},rb[2]]*cG[{rb[2],0},rb[3]]-2*cG[{1},rb[2]]*cG[{rb[2],0},rb[3]]+cG[{0,0,1},rb[1]]/2-cG[{0,0,1},rb[2]]+cG[{0,0,1},rb[3]]+2*cG[{0,1,0},rb[2]]+cG[{0,1,0},rb[3]]-2*cG[{0,1,1},rb[2]]-cG[{0,1,1},rb[3]]+cG[{0,1,rb[1]},rb[3]]/2-cG[{0,1,rb[2]},rb[3]]-cG[{0,rb[1],0},rb[2]]+cG[{0,rb[1],1},rb[2]]+cG[{0,rb[1],1},rb[3]]/2-cG[{0,rb[2],1},rb[3]]+cG[{1,0,0},rb[1]]/2-2*cG[{1,0,0},rb[2]]-cG[{1,0,0},rb[3]]-cG[{1,0,1},rb[1]]/2+2*cG[{1,0,1},rb[2]]+cG[{1,0,1},rb[3]]/2-cG[{1,0,rb[1]},rb[3]]/2+cG[{1,0,rb[2]},rb[3]]-cG[{rb[1],0,0},rb[2]]+cG[{rb[1],0,1},rb[2]]-2*cG[{rb[2],0,0},rb[3]]+cG[{rb[2],0,1},rb[3]]-cG[{rb[2],0,rb[1]},rb[3]]+2*cG[{rb[2],0,rb[2]},rb[3]]-cG[{rb[2],rb[1],0},rb[3]]+cG[{rb[2],rb[2],0},rb[3]]},{R[3,4,5]*Rc[2,3,4]-R[3,4,5]*Rc[2,3,4]*Rc[4,5,6],(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/2-cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{0},rb[3]]+(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2+cG[{0},rb[2]]*cG[{0},rb[3]]*cG[{1},rb[1]]-(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2-(cG[{0},rb[1]]^2*cG[{1},rb[2]])/2+cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[2]]+cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[2]]-cG[{0},rb[3]]*cG[{1},rb[1]]*cG[{1},rb[2]]+(cG[{1},rb[1]]^2*cG[{1},rb[2]])/2-cG[{0},rb[1]]*cG[{1},rb[2]]^2+cG[{1},rb[1]]*cG[{1},rb[2]]^2-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2+cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]-cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[2]])/2-(cG[{1},rb[1]]^2*cG[{rb[1]},rb[2]])/2-(cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+(cG[{0},rb[2]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/4-(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{1},rb[3]]*cG[{rb[1]},rb[2]]^2)/4+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2-cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2]},rb[3]]^2)/4-(cG[{1},rb[1]]*cG[{rb[2]},rb[3]]^2)/4-2*cG[{1},rb[2]]*cG[{0,1},rb[1]]-cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]-cG[{0},rb[1]]*cG[{0,1},rb[2]]+cG[{1},rb[1]]*cG[{0,1},rb[2]]+cG[{1},rb[3]]*cG[{0,1},rb[2]]+cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-cG[{0},rb[2]]*cG[{0,1},rb[3]]+cG[{1},rb[2]]*cG[{0,1},rb[3]]-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2+cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]]-cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]+cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]]+cG[{0},rb[2]]*cG[{1,0},rb[3]]-cG[{1},rb[2]]*cG[{1,0},rb[3]]+2*cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]]-2*cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]]+cG[{rb[2]},rb[3]]*cG[{1,rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2-cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]]+cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]]-(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[1],0},rb[2]])/2+(cG[{1},rb[1]]*cG[{rb[1],0},rb[2]])/2+2*cG[{0},rb[1]]*cG[{rb[1],1},rb[2]]-cG[{1},rb[3]]*cG[{rb[1],1},rb[2]]-(cG[{0},rb[1]]*cG[{rb[2],0},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],0},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2],1},rb[3]])/2+cG[{0},rb[2]]*cG[{rb[2],1},rb[3]]-cG[{1},rb[2]]*cG[{rb[2],1},rb[3]]-(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2-cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]]+cG[{0,0,1},rb[3]]+cG[{0,1,0},rb[3]]-cG[{0,1,1},rb[3]]+cG[{0,1,rb[1]},rb[3]]-cG[{0,1,rb[2]},rb[3]]-cG[{0,rb[2],1},rb[3]]-cG[{1,0,0},rb[2]]-cG[{1,0,0},rb[3]]-2*cG[{1,0,1},rb[2]]+cG[{1,0,1},rb[3]]+3*cG[{1,0,rb[1]},rb[2]]-cG[{1,0,rb[1]},rb[3]]+cG[{1,0,rb[2]},rb[3]]+2*cG[{1,1,0},rb[2]]-2*cG[{1,1,rb[1]},rb[2]]-cG[{1,rb[1],0},rb[2]]+2*cG[{1,rb[1],1},rb[2]]-cG[{1,rb[1],rb[1]},rb[2]]+cG[{1,rb[2],0},rb[3]]/2-cG[{1,rb[2],1},rb[3]]+cG[{1,rb[2],rb[1]},rb[3]]-cG[{1,rb[2],rb[2]},rb[3]]/2-cG[{rb[1],1,0},rb[2]]+cG[{rb[1],1,rb[1]},rb[2]]-cG[{rb[2],0,1},rb[3]]/2-(3*cG[{rb[2],1,0},rb[3]])/2+cG[{rb[2],1,1},rb[3]]-cG[{rb[2],1,rb[1]},rb[3]]+(3*cG[{rb[2],1,rb[2]},rb[3]])/2+cG[{rb[2],rb[2],1},rb[3]]/2},{R[3,4,5]*Rc[2,3,6]-R[3,4,5]*Rc[2,3,6]*Rc[4,5,6],cG[{0},rb[1]]^3/6-(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/2-cG[{0},rb[2]]^3/6+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{0},rb[3]]-(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/2+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/2-cG[{0},rb[2]]*cG[{0},rb[3]]*cG[{1},rb[1]]+(cG[{0},rb[3]]^2*cG[{1},rb[1]])/2-cG[{0},rb[1]]*cG[{0},rb[3]]*cG[{1},rb[2]]-cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[2]]+cG[{0},rb[3]]*cG[{1},rb[1]]*cG[{1},rb[2]]+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2-cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]+(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]^2)/2+(cG[{0},rb[2]]^2*cG[{rb[2]},rb[3]])/2-cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]]+2*cG[{1},rb[2]]*cG[{0,1},rb[1]]+cG[{1},rb[3]]*cG[{0,1},rb[1]]+2*cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]+4*cG[{0},rb[1]]*cG[{0,1},rb[2]]-4*cG[{1},rb[1]]*cG[{0,1},rb[2]]+cG[{0},rb[2]]*cG[{0,1},rb[3]]-cG[{1},rb[2]]*cG[{0,1},rb[3]]-cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]]+3*cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]]-cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]]-cG[{rb[2]},rb[3]]*cG[{0,rb[1]},rb[2]]-cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]]+cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{1},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{0},rb[2]]*cG[{1,0},rb[3]]+cG[{1},rb[2]]*cG[{1,0},rb[3]]-2*cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]]-2*cG[{0},rb[1]]*cG[{rb[1],1},rb[2]]-2*cG[{0},rb[2]]*cG[{rb[2],0},rb[3]]+2*cG[{1},rb[2]]*cG[{rb[2],0},rb[3]]+cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]]-cG[{0,0,1},rb[1]]+2*cG[{0,0,1},rb[2]]-cG[{0,0,1},rb[3]]-cG[{0,0,rb[1]},rb[2]]-2*cG[{0,1,0},rb[2]]-cG[{0,1,0},rb[3]]-cG[{0,1,1},rb[1]]+cG[{0,1,1},rb[3]]+2*cG[{0,1,rb[1]},rb[2]]-cG[{0,1,rb[1]},rb[3]]+cG[{0,1,rb[2]},rb[3]]+cG[{0,rb[1],0},rb[2]]-2*cG[{0,rb[1],1},rb[2]]+cG[{0,rb[1],rb[1]},rb[2]]+cG[{0,rb[2],1},rb[3]]+2*cG[{1,0,0},rb[2]]+cG[{1,0,0},rb[3]]+cG[{1,0,1},rb[1]]-cG[{1,0,1},rb[3]]-2*cG[{1,0,rb[1]},rb[2]]+cG[{1,0,rb[1]},rb[3]]-cG[{1,0,rb[2]},rb[3]]+cG[{rb[1],0,0},rb[2]]-cG[{rb[1],0,rb[1]},rb[2]]+2*cG[{rb[2],0,0},rb[3]]-2*cG[{rb[2],0,1},rb[3]]+2*cG[{rb[2],0,rb[1]},rb[3]]-2*cG[{rb[2],0,rb[2]},rb[3]]+cG[{rb[2],rb[1],0},rb[3]]-cG[{rb[2],rb[2],0},rb[3]]}};


Reggeon3Exchange[3,{0,0,1},{-1,+1,-1,+1}]={{Rc[2,3,4],(cG[{0},rb[1]]*cG[{1},rb[2]]^2)/4-(cG[{1},rb[1]]*cG[{1},rb[2]]^2)/4+cG[{1},rb[2]]^3/3+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(3*cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(3*cG[{1},rb[2]]^2*cG[{1},rb[3]])/4-cG[{0},rb[2]]*cG[{1},rb[3]]^2+cG[{1},rb[2]]*cG[{1},rb[3]]^2-(5*cG[{1},rb[3]]*cG[{0,1},rb[2]])/2-(cG[{0},rb[1]]*cG[{1,0},rb[2]])/2+(cG[{1},rb[1]]*cG[{1,0},rb[2]])/2-(cG[{0},rb[1]]*cG[{1,0},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,0},rb[3]])/2+(cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2+cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]]-(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2-cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]]-cG[{0,1,0},rb[3]]-cG[{1,0,0},rb[3]]-cG[{1,0,1},rb[3]]/2-2*cG[{1,1,0},rb[2]]+2*cG[{1,1,0},rb[3]]-2*cG[{1,1,rb[2]},rb[3]]+cG[{1,rb[2],1},rb[3]]/2+cG[{1,rb[2],rb[2]},rb[3]]+cG[{rb[2],1,0},rb[3]]},{Rc[2,3,6]-Rc[2,3,6]*Rc[4,5,6],cG[{0},rb[2]]^3/6-(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/4+cG[{0},rb[3]]^3/6+(cG[{0},rb[3]]^2*cG[{1},rb[1]])/4-cG[{0},rb[2]]^2*cG[{1},rb[3]]+2*cG[{1},rb[3]]*cG[{0,1},rb[2]]+cG[{0},rb[2]]*cG[{0,1},rb[3]]-cG[{1},rb[2]]*cG[{0,1},rb[3]]-cG[{0},rb[2]]*cG[{0,rb[2]},rb[3]]+cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]+cG[{0},rb[1]]*cG[{1,0},rb[3]]-cG[{1},rb[1]]*cG[{1,0},rb[3]]-cG[{0,0,1},rb[2]]-cG[{0,0,1},rb[3]]/2+cG[{0,1,0},rb[2]]+cG[{0,1,0},rb[3]]/2-cG[{0,1,1},rb[2]]+cG[{0,1,rb[2]},rb[3]]+cG[{0,rb[2],0},rb[3]]-cG[{0,rb[2],rb[2]},rb[3]]+cG[{1,0,0},rb[3]]/2+cG[{1,0,1},rb[3]]-2*cG[{1,1,0},rb[3]]-2*cG[{1,rb[2],0},rb[3]]+cG[{rb[2],0,0},rb[3]]-2*cG[{rb[2],1,0},rb[3]]},{Rc[2,3,4]*Rc[4,5,6],(cG[{0},rb[1]]*cG[{0},rb[2]]^2)/4-cG[{0},rb[2]]^3/6-(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/4+cG[{0},rb[3]]^3/6-(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4+(cG[{0},rb[3]]^2*cG[{1},rb[1]])/4-(cG[{0},rb[1]]*cG[{1},rb[2]]^2)/4+(cG[{1},rb[1]]*cG[{1},rb[2]]^2)/4-cG[{1},rb[2]]^3/3-cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]]-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4+cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]]+cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]-(5*cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]]+(5*cG[{1},rb[2]]^2*cG[{1},rb[3]])/4+cG[{0},rb[2]]*cG[{1},rb[3]]^2-cG[{1},rb[2]]*cG[{1},rb[3]]^2+(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[2]]^2*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2+cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]+(cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{1},rb[2]]^2*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2]},rb[3]]^2)/4-(cG[{1},rb[1]]*cG[{rb[2]},rb[3]]^2)/4-(cG[{0},rb[1]]*cG[{0,1},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,1},rb[2]])/2+3*cG[{1},rb[3]]*cG[{0,1},rb[2]]+cG[{0},rb[2]]*cG[{0,1},rb[3]]-cG[{1},rb[2]]*cG[{0,1},rb[3]]-cG[{0},rb[2]]*cG[{0,rb[2]},rb[3]]+cG[{1},rb[2]]*cG[{0,rb[2]},rb[3]]+(cG[{0},rb[1]]*cG[{1,0},rb[2]])/2-(cG[{1},rb[1]]*cG[{1,0},rb[2]])/2+cG[{0},rb[1]]*cG[{1,0},rb[3]]-cG[{1},rb[1]]*cG[{1,0},rb[3]]-cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]]-(cG[{0},rb[2]]*cG[{1,rb[2]},rb[3]])/2+cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]]+(cG[{1},rb[2]]*cG[{1,rb[2]},rb[3]])/2-(cG[{0},rb[2]]*cG[{rb[2],1},rb[3]])/2+(cG[{1},rb[2]]*cG[{rb[2],1},rb[3]])/2+cG[{0,0,1},rb[2]]-cG[{0,0,1},rb[3]]/2+cG[{0,1,0},rb[2]]+cG[{0,1,0},rb[3]]/2-cG[{0,1,1},rb[2]]+cG[{0,1,rb[2]},rb[3]]+cG[{0,rb[2],0},rb[3]]-cG[{0,rb[2],rb[2]},rb[3]]+cG[{1,0,0},rb[3]]/2+cG[{1,0,1},rb[3]]+2*cG[{1,1,0},rb[2]]-2*cG[{1,1,0},rb[3]]+2*cG[{1,1,rb[2]},rb[3]]-cG[{1,rb[2],1},rb[3]]-cG[{1,rb[2],rb[2]},rb[3]]/2-cG[{rb[2],1,0},rb[3]]-cG[{rb[2],1,rb[2]},rb[3]]/2-cG[{rb[2],rb[2],0},rb[3]]+cG[{rb[2],rb[2],1},rb[3]]/2},{R[3,4,5]*Rc[2,3,4],-1/2*(cG[{0},rb[1]]^2*cG[{1},rb[2]])+cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[2]]+(cG[{1},rb[1]]^2*cG[{1},rb[2]])/2-cG[{0},rb[1]]*cG[{1},rb[2]]^2+cG[{1},rb[1]]*cG[{1},rb[2]]^2-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]])/2-(cG[{0},rb[2]]^2*cG[{1},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]])/2+(3*cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(3*cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-(3*cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+cG[{0},rb[1]]*cG[{1},rb[3]]^2-(cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{rb[1]},rb[2]])/2-(cG[{1},rb[1]]^2*cG[{rb[1]},rb[2]])/2+(3*cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]-cG[{1},rb[3]]^2*cG[{rb[2]},rb[1]]-2*cG[{1},rb[2]]*cG[{0,1},rb[1]]+(3*cG[{1},rb[3]]*cG[{0,1},rb[2]])/2+cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]]+(cG[{0},rb[1]]*cG[{1,0},rb[2]])/2-(cG[{1},rb[1]]*cG[{1,0},rb[2]])/2+(cG[{0},rb[1]]*cG[{1,0},rb[3]])/2-(cG[{1},rb[1]]*cG[{1,0},rb[3]])/2-(cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]])/2-(3*cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]])/2+(3*cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]])/2-(3*cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]])/2+cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]]+cG[{0,1,0},rb[3]]+cG[{1,0,0},rb[3]]-cG[{1,0,1},rb[3]]/2+cG[{1,0,rb[1]},rb[3]]+2*cG[{1,1,0},rb[2]]-2*cG[{1,1,0},rb[3]]-2*cG[{1,1,rb[1]},rb[2]]+2*cG[{1,1,rb[2]},rb[3]]+cG[{1,rb[2],1},rb[3]]/2-cG[{1,rb[2],rb[1]},rb[3]]-cG[{1,rb[2],rb[2]},rb[3]]-cG[{rb[2],1,0},rb[3]]},{R[3,4,5]*Rc[2,3,6]-R[3,4,5]*Rc[2,3,6]*Rc[4,5,6],cG[{0},rb[1]]^3/12-cG[{0},rb[2]]^3/6+(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/4-cG[{0},rb[3]]^3/6-(cG[{0},rb[3]]^2*cG[{1},rb[1]])/4+(cG[{0},rb[1]]^2*cG[{1},rb[3]])/4+cG[{0},rb[2]]^2*cG[{1},rb[3]]-cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[3]]-cG[{0},rb[1]]*cG[{1},rb[3]]^2+(cG[{0},rb[1]]^2*cG[{rb[1]},rb[2]])/2-2*cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]]+(5*cG[{1},rb[3]]*cG[{0,1},rb[1]])/2+cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]+cG[{0},rb[1]]*cG[{0,1},rb[2]]-cG[{1},rb[1]]*cG[{0,1},rb[2]]-(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{rb[2]},rb[1]]*cG[{0,1},rb[3]]+cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]]+cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]]-2*cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]]-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2+cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{0},rb[1]]*cG[{1,0},rb[3]]+cG[{1},rb[1]]*cG[{1,0},rb[3]]-cG[{0,0,1},rb[1]]/2+(5*cG[{0,0,1},rb[3]])/2+cG[{0,0,rb[1]},rb[2]]-2*cG[{0,0,rb[1]},rb[3]]-cG[{0,1,0},rb[2]]-cG[{0,1,0},rb[3]]/2-cG[{0,1,1},rb[1]]+cG[{0,1,rb[1]},rb[2]]+cG[{0,1,rb[1]},rb[3]]/2-cG[{0,1,rb[2]},rb[3]]-cG[{0,rb[1],1},rb[3]]/2-cG[{0,rb[2],0},rb[3]]-cG[{0,rb[2],1},rb[3]]+cG[{0,rb[2],rb[1]},rb[3]]+cG[{0,rb[2],rb[2]},rb[3]]+cG[{1,0,0},rb[1]]/2-cG[{1,0,0},rb[3]]/2+cG[{1,0,1},rb[1]]/2-cG[{1,0,1},rb[3]]/2-cG[{1,0,rb[1]},rb[3]]/2+2*cG[{1,1,0},rb[3]]+2*cG[{1,rb[2],0},rb[3]]-cG[{rb[2],0,0},rb[3]]+2*cG[{rb[2],1,0},rb[3]]},{R[3,4,5]*Rc[2,3,4]*Rc[4,5,6],-1/4*(cG[{0},rb[1]]*cG[{0},rb[2]]^2)+cG[{0},rb[2]]^3/6+(cG[{0},rb[1]]*cG[{0},rb[3]]^2)/4-cG[{0},rb[3]]^3/6+(cG[{0},rb[2]]^2*cG[{1},rb[1]])/4-(cG[{0},rb[3]]^2*cG[{1},rb[1]])/4+(cG[{0},rb[1]]^2*cG[{1},rb[2]])/2-cG[{0},rb[1]]*cG[{1},rb[1]]*cG[{1},rb[2]]-(cG[{1},rb[1]]^2*cG[{1},rb[2]])/2+cG[{0},rb[1]]*cG[{1},rb[2]]^2-cG[{1},rb[1]]*cG[{1},rb[2]]^2+cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{1},rb[3]]+(cG[{0},rb[2]]^2*cG[{1},rb[3]])/4-cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{1},rb[3]]-(5*cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(5*cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2+(5*cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{1},rb[3]])/2-cG[{0},rb[1]]*cG[{1},rb[3]]^2+(cG[{1},rb[1]]^2*cG[{rb[1]},rb[2]])/2-(3*cG[{0},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2-(3*cG[{1},rb[1]]*cG[{1},rb[3]]*cG[{rb[1]},rb[2]])/2+cG[{1},rb[3]]^2*cG[{rb[2]},rb[1]]-(cG[{0},rb[1]]*cG[{0},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[2]]^2*cG[{rb[2]},rb[3]])/2+(cG[{0},rb[2]]*cG[{1},rb[1]]*cG[{rb[2]},rb[3]])/2+cG[{0},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]-cG[{0},rb[2]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]-cG[{1},rb[1]]*cG[{1},rb[2]]*cG[{rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[1]},rb[2]]*cG[{rb[2]},rb[3]])/2-(cG[{0},rb[1]]*cG[{rb[2]},rb[3]]^2)/4+(cG[{1},rb[1]]*cG[{rb[2]},rb[3]]^2)/4+2*cG[{1},rb[2]]*cG[{0,1},rb[1]]+cG[{rb[1]},rb[2]]*cG[{0,1},rb[1]]+cG[{0},rb[1]]*cG[{0,1},rb[2]]-cG[{1},rb[1]]*cG[{0,1},rb[2]]-(5*cG[{1},rb[3]]*cG[{0,1},rb[2]])/2+cG[{rb[2]},rb[3]]*cG[{0,1},rb[2]]-(cG[{0},rb[1]]*cG[{0,1},rb[3]])/2-(cG[{1},rb[1]]*cG[{0,1},rb[3]])/2+cG[{rb[2]},rb[1]]*cG[{0,1},rb[3]]-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[2]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[2]])/2-(cG[{1},rb[3]]*cG[{0,rb[1]},rb[2]])/2-cG[{rb[2]},rb[3]]*cG[{0,rb[1]},rb[2]]-(cG[{0},rb[1]]*cG[{0,rb[1]},rb[3]])/2+(cG[{1},rb[1]]*cG[{0,rb[1]},rb[3]])/2+cG[{0},rb[1]]*cG[{0,rb[2]},rb[3]]-cG[{rb[2]},rb[1]]*cG[{0,rb[2]},rb[3]]-(cG[{0},rb[1]]*cG[{1,0},rb[2]])/2+(cG[{1},rb[1]]*cG[{1,0},rb[2]])/2-cG[{0},rb[1]]*cG[{1,0},rb[3]]+cG[{1},rb[1]]*cG[{1,0},rb[3]]+(cG[{0},rb[1]]*cG[{1,rb[1]},rb[2]])/2+(3*cG[{1},rb[1]]*cG[{1,rb[1]},rb[2]])/2-(5*cG[{1},rb[3]]*cG[{1,rb[1]},rb[2]])/2+cG[{rb[2]},rb[3]]*cG[{1,rb[1]},rb[2]]+(3*cG[{0},rb[1]]*cG[{1,rb[2]},rb[3]])/2-cG[{1},rb[1]]*cG[{1,rb[2]},rb[3]]-(cG[{rb[2]},rb[1]]*cG[{1,rb[2]},rb[3]])/2+(cG[{1},rb[1]]*cG[{rb[2],1},rb[3]])/2-(cG[{rb[2]},rb[1]]*cG[{rb[2],1},rb[3]])/2+(cG[{0},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2-(cG[{1},rb[1]]*cG[{rb[2],rb[1]},rb[3]])/2+(5*cG[{0,0,1},rb[3]])/2-cG[{0,0,rb[1]},rb[2]]-2*cG[{0,0,rb[1]},rb[3]]-cG[{0,1,0},rb[2]]-cG[{0,1,0},rb[3]]/2+cG[{0,1,rb[1]},rb[2]]+cG[{0,1,rb[1]},rb[3]]/2-cG[{0,1,rb[2]},rb[3]]-cG[{0,rb[1],1},rb[3]]/2-cG[{0,rb[2],0},rb[3]]-cG[{0,rb[2],1},rb[3]]+cG[{0,rb[2],rb[1]},rb[3]]+cG[{0,rb[2],rb[2]},rb[3]]-cG[{1,0,0},rb[3]]/2-cG[{1,0,1},rb[3]]/2-cG[{1,0,rb[1]},rb[3]]/2-2*cG[{1,1,0},rb[2]]+2*cG[{1,1,0},rb[3]]+2*cG[{1,1,rb[1]},rb[2]]-2*cG[{1,1,rb[2]},rb[3]]+cG[{1,rb[2],1},rb[3]]/2+cG[{1,rb[2],rb[1]},rb[3]]/2+cG[{1,rb[2],rb[2]},rb[3]]/2-cG[{rb[2],0,1},rb[3]]+cG[{rb[2],0,rb[1]},rb[3]]+cG[{rb[2],1,0},rb[3]]-cG[{rb[2],1,rb[1]},rb[3]]/2+cG[{rb[2],1,rb[2]},rb[3]]/2+cG[{rb[2],rb[1],1},rb[3]]/2+cG[{rb[2],rb[2],0},rb[3]]-cG[{rb[2],rb[2],1},rb[3]]/2}};

